Quantum symmetry of $3$-transitive graphs

We study the quantum automorphism group of $3$-transitive graphs in this article. Those are highly symmetric graphs that were classified by Cameron and Macpherson in 1985, and we compute the quantum automorphism group of all such graphs, excluding the orthogonal graphs $\mathrm{O}^-(6,q)$ for $q>3$. We show that there is no quantum symmetry for the McLaughlin graph and the orthogonal graphs $\mathrm{O}^-(6,q)$ with $q = 2, 3$, while that the quantum automorphism group of the affine polar graphs $\mathrm{VO}^{+}(2k,2)$ and $\mathrm{VO}^{-}(2k,2)$ are monoidally equivalent to $\mathrm{PO}(n)$ and $\mathrm{PSp}(n)$, respectively. We use planar algebras to obtain our results, where the $3$-transitivity of the graphs gives bounds on the dimensions of the $2$-- and $3$-box spaces of the associated planar algebras.

==> anc/McLaughlin-sage-4-box.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5c60e6d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sp\n",
    "import numpy as np\n",
    "import itertools as it\n",
    "import functools as ft\n",
    "import pickle\n",
    "import multiprocessing as mp\n",
    "mp.set_start_method('fork') # 'spawn' might be better on some platforms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "e5fca8f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "the_graph = graphs.McLaughlinGraph()\n",
    "num_vert = the_graph.order()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c01f9746",
   "metadata": {},
   "outputs": [],
   "source": [
    "def coeff_func_for_part(box_size,partition,ext_ext_edges=[],ext_int_edges=[],int_int_edges=[],num_int_vert=0):\n",
    "    \"\"\"Constructs a coefficient function for a given partition\n",
    "    \n",
    "    Constructs a function that returns the coefficient of tuples in the `box_size`-th box space\n",
    "    of the spin planar algebra, specified by the partition.\n",
    "    \n",
    "    Parameters\n",
    "    ----------\n",
    "    box_size : int\n",
    "    partition : list of sets of integers 0 .. box_size-1. You can omit singleton sets, so that\n",
    "    [{1,2}] and [{0},{1,2}] would have the same effect.\n",
    "    ext_ext_edges : list of pairs (a, b)\n",
    "    \"\"\"\n",
    "\n",
    "    def coeff_func(*variables):\n",
    "        if len(variables) == 1 and variables[0] == \"diag\":\n",
    "            return diag_for_4_box_elem(partition,ext_ext_edges,ext_int_edges,int_int_edges,num_int_vert)\n",
    "        if len(variables) != box_size:\n",
    "            raise Exception(\"number of variables does not match the box size.\")\n",
    "        for part in partition:\n",
    "            vars_in_part = [variables[i] for i in range(box_size) if i in part]\n",
    "            if len(set(vars_in_part)) > 1:\n",
    "                return 0\n",
    "        if any(True for edge in ext_ext_edges if not variables[edge[0]] in the_graph.neighbors(variables[edge[1]])):\n",
    "            return 0\n",
    "        if num_int_vert == 0:\n",
    "            return 1\n",
    "        int_vert_candidates = []\n",
    "        for i in range(num_int_vert):\n",
    "            ext_vert_neighs = [set(the_graph.neighbors(variables[edge[0]])) for edge in ext_int_edges if edge[1] == i]\n",
    "            cand_set = ft.reduce(lambda x, y: x.intersection(y), ext_vert_neighs, set(range(num_vert)))\n",
    "            int_vert_candidates.append(cand_set)\n",
    "        def branch_candidates_for(prev_verts):\n",
    "            i = len(prev_verts)\n",
    "            prev_int_verts_conn_by_edges_0 = {edge[0] for edge in int_int_edges if edge[1] == i and edge[0] < i}\n",
    "            prev_int_verts_conn_by_edges_1 = {edge[1] for edge in int_int_edges if edge[0] == i and edge[1] < i}\n",
    "            prev_int_verts_conn_by_edges = prev_int_verts_conn_by_edges_0.union(prev_int_verts_conn_by_edges_1)\n",
    "            nvc = [v for v in int_vert_candidates[i] if not any(True for j in prev_int_verts_conn_by_edges if not v in the_graph.neighbors(prev_verts[j]))]\n",
    "            if len(prev_verts) == num_int_vert - 1:\n",
    "                return [prev_verts + [v] for v in nvc]\n",
    "            else:\n",
    "                return [x for v in nvc for x in branch_candidates_for(prev_verts + [v])]\n",
    "        valid_int_conf = branch_candidates_for([])\n",
    "        return len(valid_int_conf)\n",
    "    return coeff_func"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "6259218a-c106-482d-b87b-f533dc20d792",
   "metadata": {},
   "outputs": [],
   "source": [
    "def paths_for_4_box_elem(partition,ext_ext_edges=[],ext_int_edges=[],int_int_edges=[],num_int_vert=0):\n",
    "    output =\"\"\n",
    "    if num_int_vert == 1:\n",
    "        output += r'\\node (inn_v0) at (0,0) [inn-vert] {};' + '\\n'\n",
    "    elif num_int_vert == 2:\n",
    "        output += r'\\node (inn_v0) at (-0.3,0) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v1) at (0.3,0) [inn-vert] {};' + '\\n'\n",
    "    elif num_int_vert == 3:\n",
    "        output += r'\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v1) at (0.4,0.3) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v2) at (0,-0.4) [inn-vert] {};' + '\\n'\n",
    "    elif num_int_vert == 4:\n",
    "        output += r'\\node (inn_v0) at (0,0.5) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v1) at (0.5,0) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v2) at (0,-0.5) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v3) at (-0.5,0) [inn-vert] {};' + '\\n'\n",
    "    if any({0,1}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner0) -- (corner1);' + '\\n'\n",
    "    if any({1,2}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner1) -- (corner2);' + '\\n'\n",
    "    if any({2,3}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner2) -- (corner3);' + '\\n'\n",
    "    if any({3,0}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner3) -- (corner0);' + '\\n'\n",
    "    if not any({0,1}.issubset(s) for s in partition) and not any({3,0}.issubset(s) for s in partition) and any({0,2}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner0) -- (corner2);' + '\\n'    \n",
    "    if not any({0,1}.issubset(s) for s in partition) and not any({1,2}.issubset(s) for s in partition) and any({1,3}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner1) -- (corner3);' + '\\n'    \n",
    "    for ee_edge in ext_ext_edges:\n",
    "        output += r'\\draw [] (corner%d) -- (corner%d);' % ee_edge + '\\n'\n",
    "    for ei_edge in ext_int_edges:\n",
    "        output += r'\\draw [] (corner%d) -- (inn_v%d);' % ei_edge + '\\n'\n",
    "    for ii_edge in int_int_edges:\n",
    "        output += r'\\draw [] (inn_v%d) -- (inn_v%d);' % ii_edge + '\\n'\n",
    "    return output\n",
    "\n",
    "def diag_for_4_box_elem(partition,ext_ext_edges=[],ext_int_edges=[],int_int_edges=[],num_int_vert=0):\n",
    "    output = r'\\begin{tikzpicture}' + '\\n'\n",
    "    output += r'\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);' + '\\n'\n",
    "    output += r'\\node (corner0) at (-1,1) [ext-vert] {};' + '\\n'\n",
    "    output += r'\\node (corner1) at (1,1) [ext-vert] {};' + '\\n'\n",
    "    output += r'\\node (corner2) at (1,-1) [ext-vert] {};' + '\\n'\n",
    "    output += r'\\node (corner3) at (-1,-1) [ext-vert] {};' + '\\n'\n",
    "    output += paths_for_4_box_elem(partition,ext_ext_edges,ext_int_edges,int_int_edges,num_int_vert)\n",
    "    output += r'\\end{tikzpicture}' + '\\n'\n",
    "    return output"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d45ae79d",
   "metadata": {},
   "source": [
    "helper functions to get functions by rotated patterns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "1e75874b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rot_ind(x,step,length):\n",
    "    y = x + step\n",
    "    if y < length:\n",
    "        return y\n",
    "    return y-length\n",
    "\n",
    "def rot_partition(partition,step,length):\n",
    "    \"\"\"Rotate partitions\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    partition : collection of sets of indexes for external leaves, singletons can be omitted\n",
    "    step : int, for step of rotations\n",
    "    length : int, period of rotation\n",
    "    \"\"\"\n",
    "    return [set([rot_ind(x,step,length) for x in block]) for block in partition]\n",
    "\n",
    "def rot_e_e_edges(edges,step,length):\n",
    "    \"\"\"Rotated edges between external leaves\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    edges : collection of pairs of indexes for external leaves\n",
    "    step : int, for step of rotations\n",
    "    length : int, period of rotation\n",
    "    \"\"\"\n",
    "    return [(rot_ind(edge[0],step,length),rot_ind(edge[1],step,length)) for edge in edges]\n",
    "\n",
    "def rot_e_i_edges(edges,step,length):\n",
    "    \"\"\"Rotated edges between external leaves and internal vertices\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    edges : collection of pairs (index for external leaves, index for interval vertices)\n",
    "    step : int, for step of rotations\n",
    "    length : int, period of rotation\n",
    "    \"\"\"\n",
    "    return [(rot_ind(edge[0],step,length),edge[1]) for edge in edges]\n",
    "\n",
    "def coeff_funcs_parts_e_e_rotated_3(partition,ee_edges):\n",
    "    \"\"\"Rotated coefficient functions based on edges between external leaves\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    partition : collection of sets of indexes for external leaves, singletons can be omitted\n",
    "    ee_edges : collection of pairs of indexes for external leaves\n",
    "    \"\"\"\n",
    "    return [coeff_func_for_part(3,rot_partition(partition,i,3),rot_e_e_edges(ee_edges,i,3)) for i in range(3)]\n",
    "def coeff_funcs_parts_e_e_e_i_rotated_3(partition,ee_edges,ei_edges,num_int_e):\n",
    "    \"\"\"Rotated coefficient functions based on edges between external leaves,\n",
    "    and those between external leaves and internal vertices\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    partition : collection of sets of indexes for external leaves, singletons can be omitted\n",
    "    ee_edges : collection of pairs of indexes for external leaves\n",
    "    ei_edges : collection of pairs (index for external leaves, index for interval vertices)\n",
    "    num_int_e : int, number of internal vertices\n",
    "    \"\"\"\n",
    "    return [coeff_func_for_part(3,rot_partition(partition,i,3),rot_e_e_edges(ee_edges,i,3),rot_e_i_edges(ei_edges,i,3),[],num_int_e) for i in range(3)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9fd97284",
   "metadata": {},
   "outputs": [],
   "source": [
    "nc_partitions_3 = [[],[{0,1}],[{1,2}],[{0,2}],[{0,1,2}]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "cfe62d5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_nc_3 = [coeff_func_for_part(3,this_nc_part) for this_nc_part in nc_partitions_3]\n",
    "func_list_6_8 = coeff_funcs_parts_e_e_rotated_3([],[(0,2)])\n",
    "func_list_9_11 = coeff_funcs_parts_e_e_rotated_3([{0,2}],[(0,1)])\n",
    "func_list_12_14 = coeff_funcs_parts_e_e_rotated_3([],[(0,1),(1,2)])\n",
    "func_list_15_16 = [coeff_func_for_part(3,[],[],[(0,0),(1,0),(2,0)],[],1),coeff_func_for_part(3,[],[(0,1),(1,2),(0,2)])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "fbf782eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "A_funcs = func_list_nc_3 + func_list_6_8 + func_list_9_11 + func_list_12_14 + [func_list_15_16[1]]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9ad1bf01",
   "metadata": {},
   "source": [
    "get representatives of orbits for triples of vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "1c6ad659",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "15\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[(0, 0, 0),\n",
       " (0, 0, 48),\n",
       " (0, 48, 0),\n",
       " (48, 0, 0),\n",
       " (0, 48, 257),\n",
       " (257, 0, 48),\n",
       " (48, 257, 0),\n",
       " (0, 0, 257),\n",
       " (0, 257, 0),\n",
       " (257, 0, 0),\n",
       " (0, 48, 256),\n",
       " (0, 256, 48),\n",
       " (256, 0, 48),\n",
       " (0, 257, 1),\n",
       " (0, 48, 128)]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trip_vert_orb_rep = [(0,0,0)] # start with diagonal\n",
    "# 0 - neighbor - 0\n",
    "neigh_0 = the_graph.neighbors(0)[0]\n",
    "trip_vert_orb_rep += [(0, 0, neigh_0), (0, neigh_0, 0), (neigh_0, 0, 0)]\n",
    "# 0 - neghbor - vertex at distance 2 from 0, distance 1 from neighbor\n",
    "vert_set_dist_1 = set(the_graph.neighbors(0))\n",
    "neighbors_neigh_0 = set(the_graph.neighbors(neigh_0))\n",
    "vert_set_dist_2 = neighbors_neigh_0.difference(vert_set_dist_1).difference({0})\n",
    "dist_2_fr_0 = list(vert_set_dist_2)[0]\n",
    "trip_vert_orb_rep += [(0, neigh_0, dist_2_fr_0), (dist_2_fr_0, 0, neigh_0), (neigh_0, dist_2_fr_0, 0)]\n",
    "# 0 - 0 - vertex at distance 2 from 0\n",
    "trip_vert_orb_rep += [(0, 0, dist_2_fr_0), (0, dist_2_fr_0, 0), (dist_2_fr_0, 0, 0)]\n",
    "# 0 - neighbor - vertex at distance 2 from both\n",
    "unconn_vert_set = set(the_graph.vertices()).difference(vert_set_dist_1).difference(neighbors_neigh_0).difference({0, neigh_0})\n",
    "unconn_vert = list(unconn_vert_set)[0]\n",
    "trip_vert_orb_rep += [(0, neigh_0, unconn_vert), (0, unconn_vert, neigh_0), (unconn_vert, 0, neigh_0)]\n",
    "# unconnected triple\n",
    "unconn_verts_from_0_and_dist_2_fro_0 = set(the_graph.vertices()).difference(vert_set_dist_1).difference(set(the_graph.neighbors(dist_2_fr_0))).difference({0, dist_2_fr_0})\n",
    "unconn_from_both = list(unconn_verts_from_0_and_dist_2_fro_0)[0]\n",
    "trip_vert_orb_rep.append((0, dist_2_fr_0, unconn_from_both))\n",
    "# triangle\n",
    "triang_vert_set = neighbors_neigh_0.intersection(vert_set_dist_1)\n",
    "if len(triang_vert_set) > 0 :\n",
    "    trip_vert_orb_rep.append((0, neigh_0, list(triang_vert_set)[0]))\n",
    "print(len(trip_vert_orb_rep))\n",
    "trip_vert_orb_rep"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a2d0b44",
   "metadata": {},
   "source": [
    "check the relation in 3-box space; the 16th element in Liu's presentation should be in the span of the first 14 for this graph"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7fbc2818",
   "metadata": {},
   "outputs": [],
   "source": [
    "def myfunc1(x):\n",
    "    return [func(x[0],x[1],x[2]) for func in A_funcs]\n",
    "def myfunc2(x):\n",
    "    return func_list_15_16[0](x[0],x[1],x[2])\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        A_array = p.map(myfunc1, trip_vert_orb_rep)\n",
    "        b_array = p.map(myfunc2, trip_vert_orb_rep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "3edc722e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left\\{\\left( 32, \\  24, \\  24, \\  24, \\  8, \\  -12, \\  -12, \\  -12, \\  -4, \\  -4, \\  -4, \\  2, \\  2, \\  2, \\  0\\right)\\right\\}$"
      ],
      "text/plain": [
       "{(32, 24, 24, 24, 8, -12, -12, -12, -4, -4, -4, 2, 2, 2, 0)}"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sols = sp.linsolve((sp.Matrix(A_array),sp.Matrix(b_array))); sols"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cd74bdab",
   "metadata": {},
   "source": [
    "dimension of the 3-box space"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0b739b4f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Apr_funcs = func_list_nc_3 + func_list_6_8 + func_list_9_11 + func_list_12_14 + func_list_15_16\n",
    "Apr_array = [[func(x,y,z) for func in Apr_funcs] for x, y, z in trip_vert_orb_rep]\n",
    "sp.Matrix(Apr_array).rank()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7288c0e4",
   "metadata": {},
   "source": [
    "helper functions to get rotated elements in the 4-box space"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "64e643a0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def coeff_funcs_parts_e_e_rotated_4(partition,ee_edges):\n",
    "    return [coeff_func_for_part(4,rot_partition(partition,i,4),rot_e_e_edges(ee_edges,i,4)) for i in range(4)]\n",
    "def coeff_funcs_parts_e_e_e_i_rotated_4(partition,ee_edges,ei_edges,num_int_e):\n",
    "    return [coeff_func_for_part(4,rot_partition(partition,i,4),rot_e_e_edges(ee_edges,i,4),rot_e_i_edges(ei_edges,i,4),[],num_int_e) for i in range(4)]\n",
    "def coeff_funcs_parts_e_e_e_i_i_i_rotated_4(partition,ee_edges,ei_edges,ii_edges,num_int_e):\n",
    "    return [coeff_func_for_part(4,rot_partition(partition,i,4),rot_e_e_edges(ee_edges,i,4),rot_e_i_edges(ei_edges,i,4),ii_edges,num_int_e) for i in range(4)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "44f10432",
   "metadata": {},
   "source": [
    "get orbits for the 4-th square of vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "2874462e-5af4-47fc-a930-aac520dcbf49",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "There are 128 orbits in the quadruple product of vertices.\n"
     ]
    }
   ],
   "source": [
    "quad_vert_orb_rep = []\n",
    "quad_vert_orb_fourth_cand = {}\n",
    "for trip_orb in trip_vert_orb_rep:\n",
    "    singletons = [[x] for x in set(trip_orb)]\n",
    "    fourth_coord_orbits = the_graph.automorphism_group(partition=singletons+[list(set(the_graph.vertices()).difference(set(trip_orb)))],orbits=True,return_group=False)\n",
    "    for orb in fourth_coord_orbits:\n",
    "        quad_orb = trip_orb + (orb[0],)\n",
    "        quad_vert_orb_rep += [quad_orb]\n",
    "        quad_vert_orb_fourth_cand[quad_orb] = set(orb)\n",
    "print(f\"There are {len(quad_vert_orb_rep)} orbits in the quadruple product of vertices.\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "41bfd25f",
   "metadata": {},
   "source": [
    "elements from nc partitions / TL diagrams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "3e71d808-dfcd-4713-a92a-1afcd05220ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "nc_partitions_4 = [[]] + [rot_partition([{0,1}],i,4) for i in range(4)] + [[{1,3}],[{0,2}]] + [rot_partition([{0,1,2}],i,4) for i in range(4)] + [[{0,1,2,3}],[{0,1},{2,3}],[{0,3},{1,2}]]\n",
    "\n",
    "func_list_4_box_sp = [coeff_func_for_part(4,this_nc_part) for this_nc_part in nc_partitions_4]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "601d1776",
   "metadata": {},
   "source": [
    "elements with one internal edge"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "86cd82cc-c767-4d99-b73c-7848183ef568",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,2)]),coeff_func_for_part(4,[],[(1,3)])]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(2,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{1,3}],[(0,1)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{1,2,3}],[(0,1)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[{0,1},{2,3}],[(1,2)]),coeff_func_for_part(4,[{0,3},{1,2}],[(0,1)])]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3f2c791",
   "metadata": {},
   "source": [
    "elements with two internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a61bd459-e7f5-4a1d-95b5-6229435eb5b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(1,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(0,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(1,3)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(2,3)]),coeff_func_for_part(4,[],[(0,3),(1,2)])]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3),(0,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3),(2,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,2),(2,3)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[{0,2}],[(1,2),(2,3)]),coeff_func_for_part(4,[{1,3}],[(0,1),(1,2)])]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b73f17c",
   "metadata": {},
   "source": [
    "elements with three internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "51b0f5c2-d3a3-45f7-84f3-06b01af16cf2",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(0,3),(1,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,3),(2,3),(1,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(0,2),(0,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3),(0,2),(2,3)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,2),(0,3),(1,2)]),coeff_func_for_part(4,[],[(0,1),(1,3),(2,3)])]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(1,3),(0,3),(1,2)]),coeff_func_for_part(4,[],[(0,1),(0,2),(2,3)])]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3cf0865e",
   "metadata": {},
   "source": [
    "elements with four internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "9fafd1e2-9fc7-4800-a8f9-7f3a8acc1462",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,3),(2,3),(1,2),(1,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,3),(2,3),(1,2),(0,2)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(0,3)]),coeff_func_for_part(4,[],[],[(0,0),(1,0),(2,0),(3,0)],[],1)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae4eb251",
   "metadata": {},
   "source": [
    "elements with five internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "6c8b4467-9b0c-4c30-af53-b8862c22d0e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(0,3),(1,3)]),coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(0,3),(0,2)])]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_rotated_4([],[(0,1)],[(0,0),(1,0),(2,0),(3,0)],1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61efad0f",
   "metadata": {},
   "source": [
    "elements with six internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "5cf575e0-7792-4bfb-b21c-fc8b20a00975",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_rotated_4([],[(0,1),(1,2)],[(0,0),(1,0),(2,0),(3,0)],1)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(2,3)],[(0,0),(1,0),(2,0),(3,0)],[],1),coeff_func_for_part(4,[],[(0,3),(1,2)],[(0,0),(1,0),(2,0),(3,0)],[],1)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a2637dfa",
   "metadata": {},
   "source": [
    "elements with seven internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "489e8876-58b0-4168-b642-e7fc638b9a83",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_rotated_4([],[(0,1),(1,2),(2,3)],[(0,0),(1,0),(2,0),(3,0)],1)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c72404e5",
   "metadata": {},
   "source": [
    "elements with eight internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "cdb6d3cb-81c6-463a-94f3-ca3a11963e2a",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(3,0)],[(0,0),(1,0),(2,0),(3,0)],[],1)]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f7660b9",
   "metadata": {},
   "source": [
    "elements with nine internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "787e8180-5efa-4ebc-a5f0-fe40e5b44618",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(1,1),(2,1),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(2,3)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[(0,1),(2,3)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(1,2),(0,3)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[(1,2),(0,3)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "458aa343",
   "metadata": {},
   "source": [
    "elements with ten internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "3da2ca7b-f79c-47a1-9307-0e7bd9ecef28",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2),(2,3)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2),(2,3)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,1),(0,2),(1,0),(2,0),(2,1),(2,2),(3,2)],[(0,1),(1,2)],3),coeff_func_for_part(4,[],[],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,1),(3,2)],[(0,1),(1,2)],3)]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(1,0),(1,1),(2,1),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(0,1),(1,1),(2,1),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f908cd68",
   "metadata": {},
   "source": [
    "elements with 11 internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "9f5c539f-17f2-43e7-bf4a-d133c7802409",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp  += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(3,0)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(3,0)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(0,1),(0,2),(1,0),(2,0),(2,1),(2,2),(3,2)],[(0,1),(1,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,1),(3,2)],[(0,1),(1,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,3)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(1,2)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(2,3)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "65133f46",
   "metadata": {},
   "source": [
    "elements with 12 internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "bfef2159-020c-49b9-b741-611e50785316",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,3),(1,0),(1,1),(2,1),(2,2),(3,2),(3,3)],[(0,1),(1,2),(2,3),(3,0)],4)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,1),(1,0),(1,2),(2,2),(2,3),(3,1),(3,3)],[(0,1),(0,2),(1,3),(2,3)],4)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "559879be",
   "metadata": {},
   "source": [
    "elements with 13 internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "0d340fbd-0a3a-4a7e-96cd-4e06936a32b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(0,3),(1,0),(1,1),(2,1),(2,2),(3,2),(3,3)],[(0,1),(1,2),(2,3),(3,0)],4)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a7b00df9-850b-4fc2-bfb9-bc38c4b6d140",
   "metadata": {},
   "source": [
    "a few more odd ones with 4 internal vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "ed8253f6-f474-429d-9044-cbd84c720822",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,1),(1,0),(1,2),(2,2),(2,3),(3,1),(3,3)],[(0,1),(0,2),(1,2),(1,3)],4)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4, [], [], [(0, 0), (0, 1), (1, 0), (1, 2), (2, 2), (2, 3), (3, 1), (3, 3)], [(0, 1), (0, 2), (1, 2), (1, 3), (2, 3)], 4)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4, [], [(0, 1)], [(0, 0), (0, 1), (1, 0), (1, 2), (2, 2), (2, 3), (3, 1), (3, 3)], [(0, 1), (0, 2), (1, 2), (1, 3), (2, 3)], 4)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "90dc9137-daa2-4296-afc0-bbf798829d2a",
   "metadata": {},
   "source": [
    "total number of elements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "0c654091",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have 204 diagram elements\n"
     ]
    }
   ],
   "source": [
    "print(f\"We have {len(func_list_4_box_sp)} diagram elements\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a0283e20-bbe1-493c-8cd6-b1092291c209",
   "metadata": {},
   "source": [
    "Get the dimension of 4-box space spanned by the diagram elements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "0b6d37ce-231b-4ea1-9cb7-bef810bc6156",
   "metadata": {},
   "outputs": [],
   "source": [
    "def myfunc3(x):\n",
    "    return [func(x[0],x[1],x[2],x[3]) for func in func_list_4_box_sp]\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        Ap_array = p.map(myfunc3, quad_vert_orb_rep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "8df13b3c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We now have rank 128, spanned by 204 elements\n"
     ]
    }
   ],
   "source": [
    "# want 128 for the McLaughlin\n",
    "print(f\"We now have rank {np.linalg.matrix_rank(np.array(Ap_array))}, spanned by {len(Ap_array[0])} elements\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "92e5b3f7-01eb-40b8-9ac7-07cf3744a9d0",
   "metadata": {},
   "outputs": [
    {
     "ename": "Exception",
     "evalue": "Stop here",
     "output_type": "error",
     "traceback": [
      "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
      "\u001b[31mException\u001b[39m                                 Traceback (most recent call last)",
      "\u001b[36mCell\u001b[39m\u001b[36m \u001b[39m\u001b[32mIn[33]\u001b[39m\u001b[32m, line 1\u001b[39m\n\u001b[32m----> \u001b[39m\u001b[32m1\u001b[39m \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m(\u001b[33m\"\u001b[39m\u001b[33mStop here\u001b[39m\u001b[33m\"\u001b[39m)\n",
      "\u001b[31mException\u001b[39m: Stop here"
     ]
    }
   ],
   "source": [
    "raise Exception(\"Stop here\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c064de09-4ad8-476d-ad0b-9bf1c71e5c44",
   "metadata": {},
   "source": [
    "Find a linear combination of diagram elements that represents the flip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "ffa2f15c-d249-4c40-a777-a0ae19ec82e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def myfunc1(x):\n",
    "    \"\"\"List values of above functions on a given tuple.\"\"\"\n",
    "    return [func(x[0], x[1], x[2], x[3]) for func in func_list_4_box_sp]\n",
    "\n",
    "def func_4_perm(x, y, z, w):\n",
    "    \"\"\"Coefficient of the permutation element.\"\"\"\n",
    "    if x == z and y == w:\n",
    "        return 1\n",
    "    return 0\n",
    "\n",
    "def myfunc2(x):\n",
    "    return func_4_perm(x[0], x[1], x[2], x[3])\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        bp_array = p.map(myfunc2, quad_vert_orb_rep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "2ed55790-dfe4-4e6d-bfd6-ff4c98d43bef",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " + \\frac{12865}{729} a_{0} + \\frac{-1753}{729} a_{1} + \\frac{-1753}{729} a_{2} + \\frac{-1753}{729} a_{3} + \\frac{-1753}{729} a_{4} + \\frac{9301}{243} a_{5} + \\frac{9301}{243} a_{6} + \\frac{1760}{81} a_{7} + \\frac{1760}{81} a_{8} + \\frac{1760}{81} a_{9} + \\frac{1760}{81} a_{10} + \\frac{-37804}{243} a_{11} + \\frac{-13657}{729} a_{12} + \\frac{-13657}{729} a_{13} + \\frac{-12457}{1458} a_{14} + \\frac{-12457}{1458} a_{15} + \\frac{-12457}{1458} a_{16} + \\frac{-12457}{1458} a_{17} + \\frac{-4016}{243} a_{18} + \\frac{-4016}{243} a_{19} + \\frac{79}{81} a_{20} + \\frac{79}{81} a_{21} + \\frac{79}{81} a_{22} + \\frac{79}{81} a_{23} + \\frac{271}{729} a_{24} + \\frac{271}{729} a_{25} + \\frac{271}{729} a_{26} + \\frac{271}{729} a_{27} + \\frac{1643}{1458} a_{28} + \\frac{1643}{1458} a_{29} + \\frac{1643}{1458} a_{30} + \\frac{1643}{1458} a_{31} + \\frac{-17728}{729} a_{32} + \\frac{-17368}{729} a_{33} + \\frac{-17368}{729} a_{34} + \\frac{-17728}{729} a_{35} + \\frac{-2230}{729} a_{36} + \\frac{-50}{27} a_{37} + \\frac{-50}{27} a_{38} + \\frac{-2230}{729} a_{39} + \\frac{3628}{243} a_{40} + \\frac{3628}{243} a_{41} + \\frac{1019}{243} a_{42} + \\frac{1019}{243} a_{43} + \\frac{1817}{729} a_{44} + \\frac{1817}{729} a_{45} + \\frac{11117}{1458} a_{46} + \\frac{11117}{1458} a_{47} + \\frac{11117}{1458} a_{48} + \\frac{11117}{1458} a_{49} + \\frac{8797}{1458} a_{50} + \\frac{8797}{1458} a_{51} + \\frac{8797}{1458} a_{52} + \\frac{8797}{1458} a_{53} + \\frac{2680}{729} a_{54} + \\frac{2680}{729} a_{55} + \\frac{-2441}{729} a_{56} + \\frac{-2441}{729} a_{57} + \\frac{-2441}{729} a_{58} + \\frac{-2441}{729} a_{59} + \\frac{-3359}{1458} a_{60} + \\frac{-3359}{1458} a_{61} + \\frac{-2239}{1458} a_{62} + \\frac{-2239}{1458} a_{63} + \\frac{-151}{162} a_{64} + \\frac{-2479}{1458} a_{65} + \\frac{-2479}{1458} a_{66} + \\frac{-151}{162} a_{67} + \\frac{1298}{81} a_{68} + \\frac{1298}{81} a_{69} + \\frac{-659}{243} a_{70} + \\frac{-719}{243} a_{71} + \\frac{-719}{243} a_{72} + \\frac{-659}{243} a_{73} + \\frac{-611}{729} a_{74} + \\frac{79}{729} a_{75} + \\frac{-611}{729} a_{76} + \\frac{-1301}{729} a_{77} + \\frac{-2933}{1458} a_{78} + \\frac{-4733}{1458} a_{79} + \\frac{-4733}{1458} a_{80} + \\frac{-2933}{1458} a_{81} + \\frac{1745}{729} a_{82} + \\frac{2185}{729} a_{83} + \\frac{1745}{729} a_{84} + \\frac{145}{81} a_{85} + \\frac{-5333}{2916} a_{86} + \\frac{-5333}{2916} a_{87} + \\frac{-319}{108} a_{88} + \\frac{-319}{108} a_{89} + \\frac{604}{729} a_{90} + \\frac{464}{729} a_{91} + \\frac{874}{729} a_{92} + \\frac{338}{243} a_{93} + \\frac{764}{729} a_{94} + \\frac{118}{243} a_{95} + \\frac{494}{729} a_{96} + \\frac{904}{729} a_{97} + \\frac{-523}{1458} a_{98} + \\frac{-3433}{2916} a_{99} + \\frac{-7}{27} a_{100} + \\frac{-7}{27} a_{101} + \\frac{248}{729} a_{102} + \\frac{248}{729} a_{103} + \\frac{248}{729} a_{104} + \\frac{248}{729} a_{105} + \\frac{-1}{6} a_{106} + \\frac{-1}{6} a_{107} + \\frac{-103}{1458} a_{108} + \\frac{-103}{1458} a_{109} + \\frac{-71}{1458} a_{110} + \\frac{-71}{1458} a_{111} + \\frac{10}{243} a_{112} + \\frac{10}{729} a_{113} + \\frac{-10}{729} a_{114} + \\frac{10}{729} a_{115} + \\frac{-85}{2916} a_{116} + \\frac{-85}{2916} a_{117} + \\frac{10}{729} a_{119} + \\frac{10}{729} a_{120} + \\frac{10}{729} a_{121} + \\frac{10}{729} a_{122} + \\frac{-10}{729} a_{135} + \\frac{-10}{729} a_{136} + \\frac{1}{2916} a_{195}\n"
     ]
    }
   ],
   "source": [
    "myvars = [sp.Symbol(\"x%d\" % i) for i in range(len(func_list_4_box_sp))]\n",
    "sols = sp.linsolve((sp.Matrix(Ap_array), sp.Matrix(bp_array)), myvars)\n",
    "\n",
    "# get a concrete candidate of coefficients\n",
    "sol_cand = list(sols)[0].subs([(thevar, 0) for thevar in myvars])\n",
    "\n",
    "output = \"\"\n",
    "for i in range(len(sol_cand)):\n",
    "    if sol_cand[i] != 0:\n",
    "        output += r' + \\frac{%d}{%d} a_{%d}'\\\n",
    "            % (sol_cand[i].numerator, sol_cand[i].denominator, i)\n",
    "print(output)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "b417f561-99d0-4bd7-aef2-beb6f184a209",
   "metadata": {},
   "outputs": [
    {
     "ename": "Exception",
     "evalue": "Stop here",
     "output_type": "error",
     "traceback": [
      "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
      "\u001b[31mException\u001b[39m                                 Traceback (most recent call last)",
      "\u001b[36mCell\u001b[39m\u001b[36m \u001b[39m\u001b[32mIn[36]\u001b[39m\u001b[32m, line 1\u001b[39m\n\u001b[32m----> \u001b[39m\u001b[32m1\u001b[39m \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m(\u001b[33m\"\u001b[39m\u001b[33mStop here\u001b[39m\u001b[33m\"\u001b[39m)\n",
      "\u001b[31mException\u001b[39m: Stop here"
     ]
    }
   ],
   "source": [
    "raise Exception(\"Stop here\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4bbd1854-3ade-456c-b42c-247b2832d965",
   "metadata": {},
   "source": [
    "## diagramatic presentation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "177c03e7-21ac-4fbe-a611-dabd88e22827",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0--9 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "10--19 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "20--29 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "30--39 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner2);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "40--49 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "50--59 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "60--69 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "70--79 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "80--89 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [thick,double] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "90--99 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (corner0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (corner1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "100--109 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner0) -- (corner2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "110--119 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "120--129 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "130--139 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "140--149 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "150--159 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "160--169 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.3,0) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.3,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "170--179 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "180--189 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "190--199 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.4,0.3) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.4) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v3);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\draw [] (inn_v3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v3);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\draw [] (inn_v1) -- (inn_v3);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v3);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner3) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\draw [] (inn_v3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner1) -- (corner2);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner0) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\draw [] (inn_v3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner2) -- (corner3);\n",
      "\\draw [] (corner2) -- (inn_v0);\n",
      "\\draw [] (corner2) -- (inn_v3);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner0) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner1) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\draw [] (inn_v3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "\\\\\n",
      "200--209 &\n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner3) -- (corner0);\n",
      "\\draw [] (corner3) -- (inn_v0);\n",
      "\\draw [] (corner3) -- (inn_v3);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\draw [] (inn_v3) -- (inn_v0);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v3);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v1) -- (inn_v3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v3);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v1) -- (inn_v3);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\begin{tikzpicture}\n",
      "\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);\n",
      "\\node (corner0) at (-1,1) [ext-vert] {};\n",
      "\\node (corner1) at (1,1) [ext-vert] {};\n",
      "\\node (corner2) at (1,-1) [ext-vert] {};\n",
      "\\node (corner3) at (-1,-1) [ext-vert] {};\n",
      "\\node (inn_v0) at (0,0.5) [inn-vert] {};\n",
      "\\node (inn_v1) at (0.5,0) [inn-vert] {};\n",
      "\\node (inn_v2) at (0,-0.5) [inn-vert] {};\n",
      "\\node (inn_v3) at (-0.5,0) [inn-vert] {};\n",
      "\\draw [] (corner0) -- (corner1);\n",
      "\\draw [] (corner0) -- (inn_v0);\n",
      "\\draw [] (corner0) -- (inn_v1);\n",
      "\\draw [] (corner1) -- (inn_v0);\n",
      "\\draw [] (corner1) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v2);\n",
      "\\draw [] (corner2) -- (inn_v3);\n",
      "\\draw [] (corner3) -- (inn_v1);\n",
      "\\draw [] (corner3) -- (inn_v3);\n",
      "\\draw [] (inn_v0) -- (inn_v1);\n",
      "\\draw [] (inn_v0) -- (inn_v2);\n",
      "\\draw [] (inn_v1) -- (inn_v2);\n",
      "\\draw [] (inn_v1) -- (inn_v3);\n",
      "\\draw [] (inn_v2) -- (inn_v3);\n",
      "\\end{tikzpicture}\n",
      "& \n",
      "\\\\\n",
      "\n"
     ]
    }
   ],
   "source": [
    "mystr = \"\"\n",
    "for j in range(21):\n",
    "    mystr += r'%d--%d &' % (10*j, 10*j+9) + '\\n'\n",
    "    for i in range(10):\n",
    "        k = 10 * j + i\n",
    "        if k < len(func_list_4_box_sp):\n",
    "            mystr += func_list_4_box_sp[k](\"diag\")\n",
    "            if i < 9:\n",
    "                mystr += '& \\n'\n",
    "    mystr += r'\\\\' + '\\n'\n",
    "print(mystr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "961bae73-617e-49bb-aadf-6c7705d306e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "raise Exception(\"stop here.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5be3ead5-cf99-45a7-bf5b-4fa7c436a1bd",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6",
   "language": "sage",
   "name": "sagemath-10.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/o-6-3-min-sage-4-box.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5c60e6d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sp\n",
    "import numpy as np\n",
    "import itertools as it\n",
    "import functools as ft\n",
    "import pickle\n",
    "import multiprocessing as mp\n",
    "mp.set_start_method('fork') # 'spawn' might be better on some platforms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "e5fca8f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "the_graph = graphs.OrthogonalPolarGraph(6,3,'-')\n",
    "num_vert = the_graph.order()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c01f9746",
   "metadata": {},
   "outputs": [],
   "source": [
    "def coeff_func_for_part(box_size,partition,ext_ext_edges=[],ext_int_edges=[],int_int_edges=[],num_int_vert=0):\n",
    "    \"\"\"Constructs a coefficient function for a given partition\n",
    "    \n",
    "    Constructs a function that returns the coefficient of tuples in the `box_size`-th box space\n",
    "    of the spin planar algebra, specified by the partition.\n",
    "    \n",
    "    Parameters\n",
    "    ----------\n",
    "    box_size : int\n",
    "    partition : list of sets of integers 0 .. box_size-1. You can omit singleton sets, so that\n",
    "    [{1,2}] and [{0},{1,2}] would have the same effect.\n",
    "    ext_ext_edges : list of pairs (a, b)\n",
    "    \"\"\"\n",
    "\n",
    "    def coeff_func(*variables):\n",
    "        if len(variables) == 1 and variables[0] == \"diag\":\n",
    "            return diag_for_4_box_elem(partition,ext_ext_edges,ext_int_edges,int_int_edges,num_int_vert)\n",
    "        if len(variables) != box_size:\n",
    "            raise Exception(\"number of variables does not match the box size.\")\n",
    "        for part in partition:\n",
    "            vars_in_part = [variables[i] for i in range(box_size) if i in part]\n",
    "            if len(set(vars_in_part)) > 1:\n",
    "                return 0\n",
    "        if any(True for edge in ext_ext_edges if not variables[edge[0]] in the_graph.neighbors(variables[edge[1]])):\n",
    "            return 0\n",
    "        if num_int_vert == 0:\n",
    "            return 1\n",
    "        int_vert_candidates = []\n",
    "        for i in range(num_int_vert):\n",
    "            ext_vert_neighs = [set(the_graph.neighbors(variables[edge[0]])) for edge in ext_int_edges if edge[1] == i]\n",
    "            cand_set = ft.reduce(lambda x, y: x.intersection(y), ext_vert_neighs, set(range(num_vert)))\n",
    "            int_vert_candidates.append(cand_set)\n",
    "        def branch_candidates_for(prev_verts):\n",
    "            i = len(prev_verts)\n",
    "            prev_int_verts_conn_by_edges_0 = {edge[0] for edge in int_int_edges if edge[1] == i and edge[0] < i}\n",
    "            prev_int_verts_conn_by_edges_1 = {edge[1] for edge in int_int_edges if edge[0] == i and edge[1] < i}\n",
    "            prev_int_verts_conn_by_edges = prev_int_verts_conn_by_edges_0.union(prev_int_verts_conn_by_edges_1)\n",
    "            nvc = [v for v in int_vert_candidates[i] if not any(True for j in prev_int_verts_conn_by_edges if not v in the_graph.neighbors(prev_verts[j]))]\n",
    "            if len(prev_verts) == num_int_vert - 1:\n",
    "                return [prev_verts + [v] for v in nvc]\n",
    "            else:\n",
    "                return [x for v in nvc for x in branch_candidates_for(prev_verts + [v])]\n",
    "        valid_int_conf = branch_candidates_for([])\n",
    "        return len(valid_int_conf)\n",
    "    return coeff_func"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "6259218a-c106-482d-b87b-f533dc20d792",
   "metadata": {},
   "outputs": [],
   "source": [
    "def paths_for_4_box_elem(partition,ext_ext_edges=[],ext_int_edges=[],int_int_edges=[],num_int_vert=0):\n",
    "    output =\"\"\n",
    "    if num_int_vert == 1:\n",
    "        output += r'\\node (inn_v0) at (0,0) [inn-vert] {};' + '\\n'\n",
    "    elif num_int_vert == 2:\n",
    "        output += r'\\node (inn_v0) at (-0.3,0) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v1) at (0.3,0) [inn-vert] {};' + '\\n'\n",
    "    elif num_int_vert == 3:\n",
    "        output += r'\\node (inn_v0) at (-0.4,0.3) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v1) at (0.4,0.3) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v2) at (0,-0.4) [inn-vert] {};' + '\\n'\n",
    "    elif num_int_vert == 4:\n",
    "        output += r'\\node (inn_v0) at (0,0.5) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v1) at (0.5,0) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v2) at (0,-0.5) [inn-vert] {};' + '\\n'\n",
    "        output += r'\\node (inn_v3) at (-0.5,0) [inn-vert] {};' + '\\n'\n",
    "    if any({0,1}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner0) -- (corner1);' + '\\n'\n",
    "    if any({1,2}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner1) -- (corner2);' + '\\n'\n",
    "    if any({2,3}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner2) -- (corner3);' + '\\n'\n",
    "    if any({3,0}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner3) -- (corner0);' + '\\n'\n",
    "    if not any({0,1}.issubset(s) for s in partition) and not any({3,0}.issubset(s) for s in partition) and any({0,2}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner0) -- (corner2);' + '\\n'    \n",
    "    if not any({0,1}.issubset(s) for s in partition) and not any({1,2}.issubset(s) for s in partition) and any({1,3}.issubset(s) for s in partition):\n",
    "        output += r'\\draw [thick,double] (corner1) -- (corner3);' + '\\n'    \n",
    "    for ee_edge in ext_ext_edges:\n",
    "        output += r'\\draw [] (corner%d) -- (corner%d);' % ee_edge + '\\n'\n",
    "    for ei_edge in ext_int_edges:\n",
    "        output += r'\\draw [] (corner%d) -- (inn_v%d);' % ei_edge + '\\n'\n",
    "    for ii_edge in int_int_edges:\n",
    "        output += r'\\draw [] (inn_v%d) -- (inn_v%d);' % ii_edge + '\\n'\n",
    "    return output\n",
    "\n",
    "def diag_for_4_box_elem(partition,ext_ext_edges=[],ext_int_edges=[],int_int_edges=[],num_int_vert=0):\n",
    "    output = r'\\begin{tikzpicture}' + '\\n'\n",
    "    output += r'\\draw[bgrect] (-1.3,-1.3) rectangle (1.3,1.3);' + '\\n'\n",
    "    output += r'\\node (corner0) at (-1,1) [ext-vert] {};' + '\\n'\n",
    "    output += r'\\node (corner1) at (1,1) [ext-vert] {};' + '\\n'\n",
    "    output += r'\\node (corner2) at (1,-1) [ext-vert] {};' + '\\n'\n",
    "    output += r'\\node (corner3) at (-1,-1) [ext-vert] {};' + '\\n'\n",
    "    output += paths_for_4_box_elem(partition,ext_ext_edges,ext_int_edges,int_int_edges,num_int_vert)\n",
    "    output += r'\\end{tikzpicture}' + '\\n'\n",
    "    return output"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d45ae79d",
   "metadata": {},
   "source": [
    "helper functions to get functions by rotated patterns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "1e75874b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rot_ind(x,step,length):\n",
    "    y = x + step\n",
    "    if y < length:\n",
    "        return y\n",
    "    return y-length\n",
    "\n",
    "def rot_partition(partition,step,length):\n",
    "    \"\"\"Rotate partitions\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    partition : collection of sets of indexes for external leaves, singletons can be omitted\n",
    "    step : int, for step of rotations\n",
    "    length : int, period of rotation\n",
    "    \"\"\"\n",
    "    return [set([rot_ind(x,step,length) for x in block]) for block in partition]\n",
    "\n",
    "def rot_e_e_edges(edges,step,length):\n",
    "    \"\"\"Rotated edges between external leaves\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    edges : collection of pairs of indexes for external leaves\n",
    "    step : int, for step of rotations\n",
    "    length : int, period of rotation\n",
    "    \"\"\"\n",
    "    return [(rot_ind(edge[0],step,length),rot_ind(edge[1],step,length)) for edge in edges]\n",
    "\n",
    "def rot_e_i_edges(edges,step,length):\n",
    "    \"\"\"Rotated edges between external leaves and internal vertices\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    edges : collection of pairs (index for external leaves, index for interval vertices)\n",
    "    step : int, for step of rotations\n",
    "    length : int, period of rotation\n",
    "    \"\"\"\n",
    "    return [(rot_ind(edge[0],step,length),edge[1]) for edge in edges]\n",
    "\n",
    "def coeff_funcs_parts_e_e_rotated_3(partition,ee_edges):\n",
    "    \"\"\"Rotated coefficient functions based on edges between external leaves\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    partition : collection of sets of indexes for external leaves, singletons can be omitted\n",
    "    ee_edges : collection of pairs of indexes for external leaves\n",
    "    \"\"\"\n",
    "    return [coeff_func_for_part(3,rot_partition(partition,i,3),rot_e_e_edges(ee_edges,i,3)) for i in range(3)]\n",
    "def coeff_funcs_parts_e_e_e_i_rotated_3(partition,ee_edges,ei_edges,num_int_e):\n",
    "    \"\"\"Rotated coefficient functions based on edges between external leaves,\n",
    "    and those between external leaves and internal vertices\n",
    "    \n",
    "    Parameters\n",
    "    ==========\n",
    "    partition : collection of sets of indexes for external leaves, singletons can be omitted\n",
    "    ee_edges : collection of pairs of indexes for external leaves\n",
    "    ei_edges : collection of pairs (index for external leaves, index for interval vertices)\n",
    "    num_int_e : int, number of internal vertices\n",
    "    \"\"\"\n",
    "    return [coeff_func_for_part(3,rot_partition(partition,i,3),rot_e_e_edges(ee_edges,i,3),rot_e_i_edges(ei_edges,i,3),[],num_int_e) for i in range(3)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9fd97284",
   "metadata": {},
   "outputs": [],
   "source": [
    "nc_partitions_3 = [[],[{0,1}],[{1,2}],[{0,2}],[{0,1,2}]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "cfe62d5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_nc_3 = [coeff_func_for_part(3,this_nc_part) for this_nc_part in nc_partitions_3]\n",
    "func_list_6_8 = coeff_funcs_parts_e_e_rotated_3([],[(0,2)])\n",
    "func_list_9_11 = coeff_funcs_parts_e_e_rotated_3([{0,2}],[(0,1)])\n",
    "func_list_12_14 = coeff_funcs_parts_e_e_rotated_3([],[(0,1),(1,2)])\n",
    "func_list_15_16 = [coeff_func_for_part(3,[],[],[(0,0),(1,0),(2,0)],[],1),coeff_func_for_part(3,[],[(0,1),(1,2),(0,2)])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "fbf782eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "A_funcs = func_list_nc_3 + func_list_6_8 + func_list_9_11 + func_list_12_14 + [func_list_15_16[1]]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9ad1bf01",
   "metadata": {},
   "source": [
    "get representatives of orbits for triples of vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "1c6ad659",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "15\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[(0, 0, 0),\n",
       " (0, 0, 32),\n",
       " (0, 32, 0),\n",
       " (32, 0, 0),\n",
       " (0, 32, 5),\n",
       " (5, 0, 32),\n",
       " (32, 5, 0),\n",
       " (0, 0, 5),\n",
       " (0, 5, 0),\n",
       " (5, 0, 0),\n",
       " (0, 32, 1),\n",
       " (0, 1, 32),\n",
       " (1, 0, 32),\n",
       " (0, 5, 1),\n",
       " (0, 32, 64)]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trip_vert_orb_rep = [(0,0,0)] # start with diagonal\n",
    "# 0 - neighbor - 0\n",
    "neigh_0 = the_graph.neighbors(0)[0]\n",
    "trip_vert_orb_rep += [(0, 0, neigh_0), (0, neigh_0, 0), (neigh_0, 0, 0)]\n",
    "# 0 - neghbor - vertex at distance 2 from 0, distance 1 from neighbor\n",
    "vert_set_dist_1 = set(the_graph.neighbors(0))\n",
    "neighbors_neigh_0 = set(the_graph.neighbors(neigh_0))\n",
    "vert_set_dist_2 = neighbors_neigh_0.difference(vert_set_dist_1).difference({0})\n",
    "dist_2_fr_0 = list(vert_set_dist_2)[0]\n",
    "trip_vert_orb_rep += [(0, neigh_0, dist_2_fr_0), (dist_2_fr_0, 0, neigh_0), (neigh_0, dist_2_fr_0, 0)]\n",
    "# 0 - 0 - vertex at distance 2 from 0\n",
    "trip_vert_orb_rep += [(0, 0, dist_2_fr_0), (0, dist_2_fr_0, 0), (dist_2_fr_0, 0, 0)]\n",
    "# 0 - neighbor - vertex at distance 2 from both\n",
    "unconn_vert_set = set(the_graph.vertices()).difference(vert_set_dist_1).difference(neighbors_neigh_0).difference({0, neigh_0})\n",
    "unconn_vert = list(unconn_vert_set)[0]\n",
    "trip_vert_orb_rep += [(0, neigh_0, unconn_vert), (0, unconn_vert, neigh_0), (unconn_vert, 0, neigh_0)]\n",
    "# unconnected triple\n",
    "unconn_verts_from_0_and_dist_2_fro_0 = set(the_graph.vertices()).difference(vert_set_dist_1).difference(set(the_graph.neighbors(dist_2_fr_0))).difference({0, dist_2_fr_0})\n",
    "unconn_from_both = list(unconn_verts_from_0_and_dist_2_fro_0)[0]\n",
    "trip_vert_orb_rep.append((0, dist_2_fr_0, unconn_from_both))\n",
    "# triangle\n",
    "triang_vert_set = neighbors_neigh_0.intersection(vert_set_dist_1)\n",
    "if len(triang_vert_set) > 0 :\n",
    "    trip_vert_orb_rep.append((0, neigh_0, list(triang_vert_set)[0]))\n",
    "print(len(trip_vert_orb_rep))\n",
    "trip_vert_orb_rep"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a2d0b44",
   "metadata": {},
   "source": [
    "check the relation in 3-box space; the 16th element in Liu's presentation should be in the span of the first 14 for this graph"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7fbc2818",
   "metadata": {},
   "outputs": [],
   "source": [
    "def myfunc1(x):\n",
    "    return [func(x[0],x[1],x[2]) for func in A_funcs]\n",
    "def myfunc2(x):\n",
    "    return func_list_15_16[0](x[0],x[1],x[2])\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        A_array = p.map(myfunc1, trip_vert_orb_rep)\n",
    "        b_array = p.map(myfunc2, trip_vert_orb_rep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "3edc722e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left\\{\\left( 4, \\  6, \\  6, \\  6, \\  8, \\  -3, \\  -3, \\  -3, \\  -4, \\  -4, \\  -4, \\  2, \\  2, \\  2, \\  0\\right)\\right\\}$"
      ],
      "text/plain": [
       "{(4, 6, 6, 6, 8, -3, -3, -3, -4, -4, -4, 2, 2, 2, 0)}"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sols = sp.linsolve((sp.Matrix(A_array),sp.Matrix(b_array))); sols"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cd74bdab",
   "metadata": {},
   "source": [
    "dimension of the 3-box space"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0b739b4f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Apr_funcs = func_list_nc_3 + func_list_6_8 + func_list_9_11 + func_list_12_14 + func_list_15_16\n",
    "Apr_array = [[func(x,y,z) for func in Apr_funcs] for x, y, z in trip_vert_orb_rep]\n",
    "sp.Matrix(Apr_array).rank()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7288c0e4",
   "metadata": {},
   "source": [
    "helper functions to get rotated elements in the 4-box space"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "64e643a0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def coeff_funcs_parts_e_e_rotated_4(partition,ee_edges):\n",
    "    return [coeff_func_for_part(4,rot_partition(partition,i,4),rot_e_e_edges(ee_edges,i,4)) for i in range(4)]\n",
    "def coeff_funcs_parts_e_e_e_i_rotated_4(partition,ee_edges,ei_edges,num_int_e):\n",
    "    return [coeff_func_for_part(4,rot_partition(partition,i,4),rot_e_e_edges(ee_edges,i,4),rot_e_i_edges(ei_edges,i,4),[],num_int_e) for i in range(4)]\n",
    "def coeff_funcs_parts_e_e_e_i_i_i_rotated_4(partition,ee_edges,ei_edges,ii_edges,num_int_e):\n",
    "    return [coeff_func_for_part(4,rot_partition(partition,i,4),rot_e_e_edges(ee_edges,i,4),rot_e_i_edges(ei_edges,i,4),ii_edges,num_int_e) for i in range(4)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "44f10432",
   "metadata": {},
   "source": [
    "get orbits for the 4-th square of vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "2874462e-5af4-47fc-a930-aac520dcbf49",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "There are 134 orbits in the quadruple product of vertices.\n"
     ]
    }
   ],
   "source": [
    "quad_vert_orb_rep = []\n",
    "quad_vert_orb_fourth_cand = {}\n",
    "for trip_orb in trip_vert_orb_rep:\n",
    "    singletons = [[x] for x in set(trip_orb)]\n",
    "    fourth_coord_orbits = the_graph.automorphism_group(partition=singletons+[list(set(the_graph.vertices()).difference(set(trip_orb)))],orbits=True,return_group=False)\n",
    "    for orb in fourth_coord_orbits:\n",
    "        quad_orb = trip_orb + (orb[0],)\n",
    "        quad_vert_orb_rep += [quad_orb]\n",
    "        quad_vert_orb_fourth_cand[quad_orb] = set(orb)\n",
    "print(f\"There are {len(quad_vert_orb_rep)} orbits in the quadruple product of vertices.\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "41bfd25f",
   "metadata": {},
   "source": [
    "elements from nc partitions / TL diagrams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "3e71d808-dfcd-4713-a92a-1afcd05220ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "nc_partitions_4 = [[]] + [rot_partition([{0,1}],i,4) for i in range(4)] + [[{1,3}],[{0,2}]] + [rot_partition([{0,1,2}],i,4) for i in range(4)] + [[{0,1,2,3}],[{0,1},{2,3}],[{0,3},{1,2}]]\n",
    "\n",
    "func_list_4_box_sp = [coeff_func_for_part(4,this_nc_part) for this_nc_part in nc_partitions_4]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "601d1776",
   "metadata": {},
   "source": [
    "elements with one internal edge"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "86cd82cc-c767-4d99-b73c-7848183ef568",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,2)]),coeff_func_for_part(4,[],[(1,3)])]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(2,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{1,3}],[(0,1)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{1,2,3}],[(0,1)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[{0,1},{2,3}],[(1,2)]),coeff_func_for_part(4,[{0,3},{1,2}],[(0,1)])]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3f2c791",
   "metadata": {},
   "source": [
    "elements with two internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a61bd459-e7f5-4a1d-95b5-6229435eb5b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(1,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(0,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(1,3)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(2,3)]),coeff_func_for_part(4,[],[(0,3),(1,2)])]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3),(0,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3),(2,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,2),(2,3)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[{0,2}],[(1,2),(2,3)]),coeff_func_for_part(4,[{1,3}],[(0,1),(1,2)])]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b73f17c",
   "metadata": {},
   "source": [
    "elements with three internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "51b0f5c2-d3a3-45f7-84f3-06b01af16cf2",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(0,3),(1,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,3),(2,3),(1,2)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,1),(0,2),(0,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([{0,1}],[(0,3),(0,2),(2,3)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,2),(0,3),(1,2)]),coeff_func_for_part(4,[],[(0,1),(1,3),(2,3)])]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(1,3),(0,3),(1,2)]),coeff_func_for_part(4,[],[(0,1),(0,2),(2,3)])]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3cf0865e",
   "metadata": {},
   "source": [
    "elements with four internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "9fafd1e2-9fc7-4800-a8f9-7f3a8acc1462",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,3),(2,3),(1,2),(1,3)])\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_rotated_4([],[(0,3),(2,3),(1,2),(0,2)])\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(0,3)]),coeff_func_for_part(4,[],[],[(0,0),(1,0),(2,0),(3,0)],[],1)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae4eb251",
   "metadata": {},
   "source": [
    "elements with five internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "6c8b4467-9b0c-4c30-af53-b8862c22d0e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(0,3),(1,3)]),coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(0,3),(0,2)])]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_rotated_4([],[(0,1)],[(0,0),(1,0),(2,0),(3,0)],1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61efad0f",
   "metadata": {},
   "source": [
    "elements with six internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "5cf575e0-7792-4bfb-b21c-fc8b20a00975",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_rotated_4([],[(0,1),(1,2)],[(0,0),(1,0),(2,0),(3,0)],1)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(2,3)],[(0,0),(1,0),(2,0),(3,0)],[],1),coeff_func_for_part(4,[],[(0,3),(1,2)],[(0,0),(1,0),(2,0),(3,0)],[],1)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a2637dfa",
   "metadata": {},
   "source": [
    "elements with seven internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "489e8876-58b0-4168-b642-e7fc638b9a83",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_rotated_4([],[(0,1),(1,2),(2,3)],[(0,0),(1,0),(2,0),(3,0)],1)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c72404e5",
   "metadata": {},
   "source": [
    "elements with eight internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "cdb6d3cb-81c6-463a-94f3-ca3a11963e2a",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(3,0)],[(0,0),(1,0),(2,0),(3,0)],[],1)]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f7660b9",
   "metadata": {},
   "source": [
    "elements with nine internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "787e8180-5efa-4ebc-a5f0-fe40e5b44618",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(1,1),(2,1),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(0,1),(2,3)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[(0,1),(2,3)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[(1,2),(0,3)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[(1,2),(0,3)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "458aa343",
   "metadata": {},
   "source": [
    "elements with ten internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "3da2ca7b-f79c-47a1-9307-0e7bd9ecef28",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2),(2,3)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1),(1,2),(2,3)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,1),(0,2),(1,0),(2,0),(2,1),(2,2),(3,2)],[(0,1),(1,2)],3),coeff_func_for_part(4,[],[],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,1),(3,2)],[(0,1),(1,2)],3)]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(1,0),(1,1),(2,1),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[],[(0,0),(0,1),(1,1),(2,1),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f908cd68",
   "metadata": {},
   "source": [
    "elements with 11 internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "9f5c539f-17f2-43e7-bf4a-d133c7802409",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp  += [coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(3,0)],[(0,0),(0,1),(1,0),(2,0),(2,1),(3,1)],[(0,1)],2),coeff_func_for_part(4,[],[(0,1),(1,2),(2,3),(3,0)],[(0,0),(1,0),(1,1),(2,1),(3,0),(3,1)],[(0,1)],2)]\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(0,1),(0,2),(1,0),(2,0),(2,1),(2,2),(3,2)],[(0,1),(1,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,1),(3,2)],[(0,1),(1,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,3)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(1,2)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(2,3)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "65133f46",
   "metadata": {},
   "source": [
    "elements with 12 internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "bfef2159-020c-49b9-b741-611e50785316",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(1,0),(1,1),(1,2),(2,2),(3,0),(3,2)],[(0,1),(1,2),(0,2)],3)\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,3),(1,0),(1,1),(2,1),(2,2),(3,2),(3,3)],[(0,1),(1,2),(2,3),(3,0)],4)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,0),(0,1),(1,0),(1,2),(2,2),(2,3),(3,1),(3,3)],[(0,1),(0,2),(1,3),(2,3)],4)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "559879be",
   "metadata": {},
   "source": [
    "elements with 13 internal edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "0d340fbd-0a3a-4a7e-96cd-4e06936a32b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += coeff_funcs_parts_e_e_e_i_i_i_rotated_4([],[(0,1)],[(0,0),(0,3),(1,0),(1,1),(2,1),(2,2),(3,2),(3,3)],[(0,1),(1,2),(2,3),(3,0)],4)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a7b00df9-850b-4fc2-bfb9-bc38c4b6d140",
   "metadata": {},
   "source": [
    "a few more odd ones with 4 internal vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "ed8253f6-f474-429d-9044-cbd84c720822",
   "metadata": {},
   "outputs": [],
   "source": [
    "func_list_4_box_sp += [coeff_func_for_part(4,[],[],[(0,1),(1,0),(1,2),(2,2),(2,3),(3,1),(3,3)],[(0,1),(0,2),(1,2),(1,3)],4)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4, [], [], [(0, 0), (0, 1), (1, 0), (1, 2), (2, 2), (2, 3), (3, 1), (3, 3)], [(0, 1), (0, 2), (1, 2), (1, 3), (2, 3)], 4)]\n",
    "\n",
    "func_list_4_box_sp += [coeff_func_for_part(4, [], [(0, 1)], [(0, 0), (0, 1), (1, 0), (1, 2), (2, 2), (2, 3), (3, 1), (3, 3)], [(0, 1), (0, 2), (1, 2), (1, 3), (2, 3)], 4)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "90dc9137-daa2-4296-afc0-bbf798829d2a",
   "metadata": {},
   "source": [
    "total number of elements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "0c654091",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have 204 diagram elements\n"
     ]
    }
   ],
   "source": [
    "print(f\"We have {len(func_list_4_box_sp)} diagram elements\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a0283e20-bbe1-493c-8cd6-b1092291c209",
   "metadata": {},
   "source": [
    "Get the dimension of 4-box space spanned by the diagram elements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "0b6d37ce-231b-4ea1-9cb7-bef810bc6156",
   "metadata": {},
   "outputs": [],
   "source": [
    "def myfunc3(x):\n",
    "    return [func(x[0],x[1],x[2],x[3]) for func in func_list_4_box_sp]\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        Ap_array = p.map(myfunc3, quad_vert_orb_rep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "8df13b3c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We now have rank 116, spanned by 204 elements\n"
     ]
    }
   ],
   "source": [
    "# want 134 for O^-(6,3)\n",
    "print(f\"We now have rank {np.linalg.matrix_rank(np.array(Ap_array))}, spanned by {len(Ap_array[0])} elements\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "b417f561-99d0-4bd7-aef2-beb6f184a209",
   "metadata": {},
   "outputs": [
    {
     "ename": "Exception",
     "evalue": "Stop here",
     "output_type": "error",
     "traceback": [
      "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
      "\u001b[31mException\u001b[39m                                 Traceback (most recent call last)",
      "\u001b[36mCell\u001b[39m\u001b[36m \u001b[39m\u001b[32mIn[33]\u001b[39m\u001b[32m, line 1\u001b[39m\n\u001b[32m----> \u001b[39m\u001b[32m1\u001b[39m \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m(\u001b[33m\"\u001b[39m\u001b[33mStop here\u001b[39m\u001b[33m\"\u001b[39m)\n",
      "\u001b[31mException\u001b[39m: Stop here"
     ]
    }
   ],
   "source": [
    "raise Exception(\"Stop here\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2b6fc162-10a6-4678-b137-5a321e347def",
   "metadata": {},
   "source": [
    "## compute product of diagram elements\n",
    "\n",
    "Get the list of generator indexes for an automorphism mapping one vertex to another"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "54f49207-cf4c-413f-b0ed-e95c481ae952",
   "metadata": {},
   "outputs": [],
   "source": [
    "def try_next_orb(j, i_list, S, G_gens):\n",
    "    for next_i_cand in range(0, len(G_gens)):\n",
    "        j_cand = G_gens[next_i_cand](j)\n",
    "        if j_cand not in S:\n",
    "            S_prime = S\n",
    "            S_prime.add(j_cand)\n",
    "            i_prime_list = i_list + [next_i_cand]\n",
    "            return (True, j_cand, i_prime_list, S_prime)\n",
    "    return (False, j, i_list, S)\n",
    "\n",
    "def try_replace_leaf(i_list, S, orbit_pres, G_gens):\n",
    "    if len(i_list) == 0:\n",
    "        return (False, 0, i_list, S)\n",
    "    i_branch = i_list[0:-1]\n",
    "    i_last_term = i_list[-1]\n",
    "    if i_last_term == len(G_gens)-1:\n",
    "        return (False, 0, i_list, S)\n",
    "    j_at_branch = [it[0] for it in orbit_pres if it[1] == i_branch][0]\n",
    "    for i_last_cand in range(i_last_term + 1, len(G_gens)):\n",
    "        j_cand = G_gens[i_last_cand](j_at_branch)\n",
    "        if j_cand not in S:\n",
    "            S_prime = S\n",
    "            S_prime.add(j_cand)\n",
    "            i_prime_list = i_branch + [i_last_cand]\n",
    "            return (True, j_cand, i_prime_list, S_prime)\n",
    "    return (False, 0, i_list, S)\n",
    "\n",
    "def orbit(G_gens, init_pt = 0):\n",
    "    orbit_pres = [(init_pt,[])]\n",
    "    orbit_set = {init_pt}\n",
    "    cont_flag = True\n",
    "    while cont_flag:\n",
    "        last_j = orbit_pres[-1][0]\n",
    "        last_i_list = orbit_pres[-1][1]\n",
    "        tno_suc, next_j, next_i_list, orbit_set = try_next_orb(last_j, last_i_list, orbit_set, G_gens)\n",
    "        if tno_suc == True:\n",
    "            orbit_pres.append((next_j, next_i_list))\n",
    "        else:\n",
    "            cont_flag_2 = True\n",
    "            while cont_flag_2:\n",
    "                trl_suc, next_j, next_i_list, orbit_set = try_replace_leaf(last_i_list, orbit_set, orbit_pres, G_gens)\n",
    "                if trl_suc == True:\n",
    "                    orbit_pres.append((next_j, next_i_list))\n",
    "                    cont_flag_2 = False\n",
    "                else:\n",
    "                    if len(last_i_list) <= 1:\n",
    "                        cont_flag = False\n",
    "                        break\n",
    "                    else:\n",
    "                        last_i_list = last_i_list[0:-1]\n",
    "    return (orbit_pres, orbit_set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "3cb8fce3-206f-40ae-8a3f-34364d304057",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have an orbit of length 112, while we have 112 vertices\n"
     ]
    }
   ],
   "source": [
    "G = the_graph.automorphism_group()\n",
    "orbit_pres, orbit_set = orbit(G.gens())\n",
    "print(f\"We have an orbit of length {len(orbit_set)}, while we have {num_vert} vertices\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "1e9f5de8-64f6-4d67-b128-ae8d5eb84ed3",
   "metadata": {},
   "outputs": [],
   "source": [
    "from functools import reduce"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "143aa36f-7f25-4289-9f64-faaadbad8a58",
   "metadata": {},
   "outputs": [],
   "source": [
    "def aut_elem_from(G_gens, a, b):\n",
    "    orbit_pres, orbit_set = orbit(G_gens, init_pt = a)\n",
    "    ind_list_for_b = [it[1] for it in orbit_pres if it[0] == b][0]\n",
    "    aut_from_a_to_b = reduce(lambda x, y: x * G_gens[y], ind_list_for_b, G.identity())\n",
    "    return aut_from_a_to_b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "d847dcd7-616e-4baa-9286-a4b3b4122662",
   "metadata": {},
   "outputs": [],
   "source": [
    "def d_in_graph(x, y):\n",
    "    if x == y:\n",
    "        return 0\n",
    "    if y in the_graph.neighbors(x):\n",
    "        return 1\n",
    "    return 2\n",
    "\n",
    "def trip_orb_rep_for(a, b, c):\n",
    "    for tvor in trip_vert_orb_rep:\n",
    "        a_p, b_p, c_p = tvor\n",
    "        if d_in_graph(a, b) == d_in_graph(a_p, b_p) and \\\n",
    "        d_in_graph(a, c) == d_in_graph(a_p, c_p) and \\\n",
    "        d_in_graph(b, c) == d_in_graph(b_p, c_p):\n",
    "            return tvor\n",
    "    return False"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "54686a38-f42d-458b-a713-93b7e4ed0cc0",
   "metadata": {},
   "source": [
    "Find orbit representative for a given quadruple of vertexes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "aa4ef25e-6b7f-49b9-80c1-1a33bd4d522c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def quad_orb_rep_for(a, b, c, d):\n",
    "    trip_orb_rep = trip_orb_rep_for(a, b, c)\n",
    "    a_p, b_p, c_p = trip_orb_rep\n",
    "    G1 = the_graph.automorphism_group()\n",
    "    G1_gens = G1.gens()\n",
    "    g1 = aut_elem_from(G1_gens, a, a_p)\n",
    "    G2 = the_graph.automorphism_group(partition=[[a_p], list(range(0,a_p)) + list(range(a_p+1, num_vert))])\n",
    "    G2_gens = G2.gens()\n",
    "    g2 = aut_elem_from(G2_gens, g1(b), b_p)\n",
    "    compl_set = set(range(0, num_vert))\n",
    "    compl_set.remove(a_p)\n",
    "    compl_set.discard(b_p)\n",
    "    my_part = [[a_p], [b_p], list(compl_set)]\n",
    "    if a_p == b_p:\n",
    "        my_part = [[a_p], list(compl_set)]\n",
    "    G3 = the_graph.automorphism_group(partition=my_part)\n",
    "    G3_gens = G3.gens()\n",
    "    g3 = aut_elem_from(G3_gens, (g1 * g2)(c), c_p)\n",
    "    d_p = (g1 * g2 * g3)(d)\n",
    "    for quad_orb in quad_vert_orb_rep:\n",
    "        if trip_orb_rep == quad_orb[0:3] and d_p in quad_vert_orb_fourth_cand[quad_orb]:\n",
    "            return quad_orb\n",
    "    return False"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66e04437-bfcc-4367-851e-00e885473715",
   "metadata": {},
   "source": [
    "## compute multiplicity for product\n",
    "\n",
    "We want to compute $(D_1 * D_2)(a, b, c, d) = \\sum_{e, f} D_1(a, b, e, f) D_2(f, e, c, d)$ by understanding the multiplicity of orbit types for $(a, b, e, f)$ and $(f, e, c, d)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "2bf812c6-212d-4857-a4d8-a9eea53c15f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def prod_mult(a, b, c, d):\n",
    "    mult_dict = {}\n",
    "    for e, f in it.product(range(0, num_vert), range(0, num_vert)):\n",
    "        orb_rep_1 = quad_orb_rep_for(a, b, e, f)\n",
    "        orb_rep_2 = quad_orb_rep_for(f, e, c, d)\n",
    "        orb_pair = (orb_rep_1, orb_rep_2)\n",
    "        if orb_pair in mult_dict.keys():\n",
    "            old_cnt = mult_dict[orb_pair]\n",
    "            mult_dict[orb_pair] = old_cnt + 1\n",
    "        else:\n",
    "            mult_dict[orb_pair] = 1\n",
    "    return mult_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "a204cc4a-9cae-429b-b360-dc5f7f42bacf",
   "metadata": {},
   "outputs": [
    {
     "ename": "Exception",
     "evalue": "Stop here",
     "output_type": "error",
     "traceback": [
      "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
      "\u001b[31mException\u001b[39m                                 Traceback (most recent call last)",
      "\u001b[36mCell\u001b[39m\u001b[36m \u001b[39m\u001b[32mIn[41]\u001b[39m\u001b[32m, line 1\u001b[39m\n\u001b[32m----> \u001b[39m\u001b[32m1\u001b[39m \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m(\u001b[33m\"\u001b[39m\u001b[33mStop here\u001b[39m\u001b[33m\"\u001b[39m)\n",
      "\u001b[31mException\u001b[39m: Stop here"
     ]
    }
   ],
   "source": [
    "raise Exception(\"Stop here\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "02d9d3c0-431d-4111-9fea-23e1faf338c4",
   "metadata": {},
   "source": [
    "heavy computation to get multiplication table, parallelized"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a1e299b-e434-4f92-b1ba-26995f7335fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "# parallel computation, takes long\n",
    "def myfunc1(orb_rep):\n",
    "    return (orb_rep, prod_mult(orb_rep[0], orb_rep[1], orb_rep[2], orb_rep[3]))\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        tup_array = p.map(myfunc1, quad_vert_orb_rep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68e248ea-70b6-4800-828f-52655bc893dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "raise Exception(\"Stop here\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e350731e-49f3-4547-ac20-0083e9b0c4e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# save the computed multiplication table\n",
    "with open(\"tup.pickle\", \"wb\") as fp:\n",
    "    pickle.dump(tup_array, fp)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "30c7f63e-e594-4b21-b754-a33ccc749952",
   "metadata": {},
   "source": [
    "use the multiplication table to compute product of diagram elements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "69f20529-36f1-4102-ae2c-fdb2d5238e0a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# import saved multiplication table\n",
    "with open(\"tup.pickle\", \"rb\") as fp:\n",
    "    tup_array = pickle.load(fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "6af71414-22ed-4cfa-9d03-489db799b442",
   "metadata": {},
   "outputs": [],
   "source": [
    "# product of list-represented elements\n",
    "def prod_at(j, k, i):\n",
    "    mult_dict = tup_array[i][1]\n",
    "    res = 0\n",
    "    j_array = [row[j] for row in Ap_array]\n",
    "    k_array = [row[k] for row in Ap_array]\n",
    "    for key, value in mult_dict.items():\n",
    "        a_ind = quad_vert_orb_rep.index(key[0])\n",
    "        b_ind = quad_vert_orb_rep.index(key[1])\n",
    "        res += j_array[a_ind] * k_array[b_ind] * value\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "09cc35ff-280b-4b92-a2bd-7d2d7faa89d3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# rotation of list-represented elements\n",
    "\n",
    "def rotated_representative(orb):\n",
    "    rot_orb = quad_orb_rep_for(orb[3], orb[0], orb[1], orb[2])\n",
    "    return rot_orb\n",
    "\n",
    "def rot_rep_ind(orb):\n",
    "    return quad_vert_orb_rep.index(rotated_representative(orb))\n",
    "\n",
    "rot_ind_list = []\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        rot_ind_list = p.map(rot_rep_ind, quad_vert_orb_rep)\n",
    "\n",
    "def rotated_func(fun_list):\n",
    "    return list(map(lambda x: fun_list[x], rot_ind_list))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "ba41e399-2460-4d34-a176-fdc56f734bf9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def inv_rotated_representative(orb):\n",
    "    inv_rot_orb = quad_orb_rep_for(orb[1], orb[2], orb[3], orb[0])\n",
    "    return inv_rot_orb\n",
    "\n",
    "def inv_rot_rep_ind(orb):\n",
    "    return quad_vert_orb_rep.index(inv_rotated_representative(orb))\n",
    "\n",
    "inv_rot_ind_list = []\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        inv_rot_ind_list = p.map(inv_rot_rep_ind, quad_vert_orb_rep)\n",
    "\n",
    "def inv_rotated_func(fun_list):\n",
    "    return list(map(lambda x: fun_list[x], inv_rot_ind_list))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "09638b0c-fd78-4f93-9a96-5784d2b9b9a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def twice_rotated_representative(orb):\n",
    "    twice_rot_orb = quad_orb_rep_for(orb[2], orb[3], orb[0], orb[1])\n",
    "    return twice_rot_orb\n",
    "\n",
    "def twice_rot_rep_ind(orb):\n",
    "    return quad_vert_orb_rep.index(twice_rotated_representative(orb))\n",
    "\n",
    "twice_rot_ind_list = []\n",
    "if __name__ == '__main__':\n",
    "    with mp.Pool() as p:\n",
    "        twice_rot_ind_list = p.map(twice_rot_rep_ind, quad_vert_orb_rep)\n",
    "\n",
    "def twice_rotated_func(fun_list):\n",
    "    return list(map(lambda x: fun_list[x], twice_rot_ind_list))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "2ab87186-485c-43dd-a2cd-3971a39903de",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found a new element as the product of 195-th and 195-th element.\n",
      "Found a new element as the product of 195-th and 198-th element.\n"
     ]
    }
   ],
   "source": [
    "# start with product of last 10 elements with themselves\n",
    "\n",
    "old_rank = np.linalg.matrix_rank(np.array(Ap_array))\n",
    "for j in range(195,199):\n",
    "    for k in range(195,199):\n",
    "        bpr_array = [prod_at(j,k,i) for i in range(len(quad_vert_orb_rep))]\n",
    "        newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "        new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "        if old_rank < new_rank:\n",
    "            print(f\"Found a new element as the product of {j}-th and {k}-th element.\")\n",
    "            Ap_array = newAp_array\n",
    "            old_rank = new_rank"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "588c561f-65eb-47d1-b45b-4c9eba10f1b5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We now have rank 118, spanned by 206 elements\n"
     ]
    }
   ],
   "source": [
    "print(f\"We now have rank {np.linalg.matrix_rank(np.array(Ap_array))}, spanned by {len(Ap_array[0])} elements\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eb31d6ef-e368-40d9-98a0-31bd4601eb6c",
   "metadata": {},
   "source": [
    "check rotated elements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "fe5fc36b-3bad-434f-bc7f-ac3f3cab934f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found a new element as the rotation of 204-th element.\n",
      "Found a new element as the rotation of 205-th element.\n"
     ]
    }
   ],
   "source": [
    "old_rank = np.linalg.matrix_rank(np.array(Ap_array))\n",
    "for j in range(204,207):\n",
    "    j_array = [Ap_array[i][j] for i in range(len(quad_vert_orb_rep))]\n",
    "    bpr_array = rotated_func(j_array)\n",
    "    newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "    new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "    if old_rank < new_rank:\n",
    "        print(f\"Found a new element as the rotation of {j}-th element.\")\n",
    "        Ap_array = newAp_array\n",
    "        old_rank = new_rank\n",
    "    bpr_array = inv_rotated_func(j_array)\n",
    "    newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "    new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "    if old_rank < new_rank:\n",
    "        print(f\"Found a new element as the inverse rotation of {j}-th element.\")\n",
    "        Ap_array = newAp_array\n",
    "        old_rank = new_rank\n",
    "    bpr_array = twice_rotated_func(j_array)\n",
    "    newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "    new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "    if old_rank < new_rank:\n",
    "        print(f\"Found a new element as 180-deg rotation of {j}-th element.\")\n",
    "        Ap_array = newAp_array\n",
    "        old_rank = new_rank"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "bdb62ca7-0936-4687-a785-7c63194393c5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We now have rank 120, spanned by 208 elements\n"
     ]
    }
   ],
   "source": [
    "print(f\"We now have rank {np.linalg.matrix_rank(np.array(Ap_array))}, spanned by {len(Ap_array[0])} elements\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "5f1b2372-c811-46c7-a9b3-7d73af902abf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found a new element as the product of 195-th and 206-th element.\n",
      "Found a new element as the product of 195-th and 207-th element.\n",
      "Found a new element as the product of 198-th and 207-th element.\n",
      "Found a new element as the product of 200-th and 207-th element.\n",
      "Found a new element as the product of 201-th and 207-th element.\n",
      "Found a new element as the product of 207-th and 205-th element.\n",
      "Found a new element as the product of 207-th and 207-th element.\n"
     ]
    }
   ],
   "source": [
    "# check product again\n",
    "old_rank = np.linalg.matrix_rank(np.array(Ap_array))\n",
    "for j in range(195,208):\n",
    "    for k in range(204,208):\n",
    "        bpr_array = [prod_at(j,k,i) for i in range(len(quad_vert_orb_rep))]\n",
    "        newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "        new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "        if old_rank < new_rank:\n",
    "            print(f\"Found a new element as the product of {j}-th and {k}-th element.\")\n",
    "            Ap_array = newAp_array\n",
    "            old_rank = new_rank"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "708c07bf-e817-4d7f-b654-68911a141ada",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We now have rank 127, spanned by 215 elements\n"
     ]
    }
   ],
   "source": [
    "print(f\"We now have rank {np.linalg.matrix_rank(np.array(Ap_array))}, spanned by {len(Ap_array[0])} elements\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "2ecc4dfd-4c8d-492e-b392-e2459da6ce95",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found a new element as the rotation of 209-th element.\n",
      "Found a new element as the rotation of 210-th element.\n",
      "Found a new element as the inverse rotation of 212-th element.\n"
     ]
    }
   ],
   "source": [
    "# check rotation again\n",
    "old_rank = np.linalg.matrix_rank(np.array(Ap_array))\n",
    "for j in range(207,215):\n",
    "    j_array = [Ap_array[i][j] for i in range(len(quad_vert_orb_rep))]\n",
    "    bpr_array = rotated_func(j_array)\n",
    "    newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "    new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "    if old_rank < new_rank:\n",
    "        print(f\"Found a new element as the rotation of {j}-th element.\")\n",
    "        Ap_array = newAp_array\n",
    "        old_rank = new_rank\n",
    "    bpr_array = inv_rotated_func(j_array)\n",
    "    newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "    new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "    if old_rank < new_rank:\n",
    "        print(f\"Found a new element as the inverse rotation of {j}-th element.\")\n",
    "        Ap_array = newAp_array\n",
    "        old_rank = new_rank\n",
    "    bpr_array = twice_rotated_func(j_array)\n",
    "    newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "    new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "    if old_rank < new_rank:\n",
    "        print(f\"Found a new element as 180-deg rotation of {j}-th element.\")\n",
    "        Ap_array = newAp_array\n",
    "        old_rank = new_rank"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "0840a23f-786b-4919-aa7d-1b3c5ee906aa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We now have rank 130, spanned by 218 elements\n"
     ]
    }
   ],
   "source": [
    "print(f\"We now have rank {np.linalg.matrix_rank(np.array(Ap_array))}, spanned by {len(Ap_array[0])} elements\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "d9c915f6-1846-42f4-bc01-1115d67b05aa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found a new element as the product of 65-th and 217-th element.\n",
      "Found a new element as the product of 67-th and 216-th element.\n"
     ]
    }
   ],
   "source": [
    "# check product yet again\n",
    "old_rank = np.linalg.matrix_rank(np.array(Ap_array))\n",
    "for j in range(65, 68):\n",
    "    for k in range(209,218):\n",
    "        bpr_array = [prod_at(j,k,i) for i in range(len(quad_vert_orb_rep))]\n",
    "        newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]\n",
    "        new_rank = np.linalg.matrix_rank(np.array(newAp_array))\n",
    "        if old_rank < new_rank:\n",
    "            print(f\"Found a new element as the product of {j}-th and {k}-th element.\")\n",
    "            Ap_array = newAp_array\n",
    "            old_rank = new_rank"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "954dcc06-53a2-4649-b4f7-c1db4bf7ff1e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We now have rank 132, spanned by 220 elements\n"
     ]
    }
   ],
   "source": [
    "print(f\"We now have rank {np.linalg.matrix_rank(np.array(Ap_array))}, spanned by {len(Ap_array[0])} elements\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56577055-ff8e-4712-8817-8fb65876075b",
   "metadata": {},
   "outputs": [],
   "source": [
    "raise Exception(\"Stop here\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "75a68984-67d7-4282-a164-712294e3e7db",
   "metadata": {},
   "outputs": [],
   "source": [
    "# the square of 213-th element has components too big,\n",
    "# which gives a type error in numpy that relies on 64-bit integers.\n",
    "# check it using sympy instead\n",
    "bpr_array = [prod_at(213,213,i) for i in range(len(quad_vert_orb_rep))]\n",
    "newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "04993ee7-4bf8-4ebe-9fc4-4164b0425fb2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "133"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.Matrix(newAp_array).rank()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "ff6f0791-b955-4824-b685-bda2353b7243",
   "metadata": {},
   "outputs": [],
   "source": [
    "Ap_array = newAp_array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "88b343ff-e814-4cf2-aaa6-25074e708c85",
   "metadata": {},
   "outputs": [],
   "source": [
    "# same with 213-th times 214-th\n",
    "bpr_array = [prod_at(213,214,i) for i in range(len(quad_vert_orb_rep))]\n",
    "newAp_array = [Ap_array[i] + [bpr_array[i]] for i in range(0,len(Ap_array))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "eaf05a51-e18f-49c7-b684-760c6152e364",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "134"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# now we expect rank 134\n",
    "sp.Matrix(newAp_array).rank()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "2306086a-8909-4702-b885-a38a88b954fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "Ap_array = newAp_array"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2a4cc436-0574-4566-a3eb-e24eebba56e9",
   "metadata": {},
   "source": [
    "## Finding flip\n",
    "\n",
    "check if the flip permutation is in the linear span of diagram elements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "8fc825c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def func_4_perm(x,y,z,w):\n",
    "    if x == z and y == w:\n",
    "        return 1\n",
    "    return 0\n",
    "\n",
    "def myfunc4(x):\n",
    "    return func_4_perm(x[0],x[1],x[2],x[3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "08496735-4d92-4088-84a7-f572a54d61bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "bp_array = [myfunc4(x) for x in quad_vert_orb_rep]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "79272e6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "myvars = [sp.Symbol(\"x%d\" % i) for i in range(len(Ap_array[0]))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "693a72d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left\\{\\left( - 4 x_{201} - \\frac{21025310690896414103783342291}{5264138895030288000000}, \\  - 6 x_{129} - 6 x_{201} - \\frac{775159348760990269703359247}{87735648250504800000}, \\  \\frac{3783980408877756001776041}{259957476297792000000} - 6 x_{130}, \\  - 6 x_{127} - \\frac{124822837096765253849051885573}{438678241252524000000}, \\  - 6 x_{128} - 6 x_{201} + \\frac{6318600791316477269346343}{179970560513856000000}, \\  - 20 x_{152} - 6 x_{201} + \\frac{5677343781809041942707629}{233961728668012800000}, \\  \\frac{5603735832572982531374861}{389936214446688000000} - 20 x_{151}, \\  - 14 x_{129} - 14 x_{130} - 40 x_{151} - 20 x_{160} - 20 x_{163} + \\frac{608087230517011462976629079}{21056555580121152000000}, \\  - 14 x_{127} - 14 x_{130} - 40 x_{152} - 20 x_{157} - 20 x_{164} - 40 x_{201} - \\frac{1690603723396487842966226953}{21056555580121152000000}, \\  - 14 x_{127} - 14 x_{128} - 40 x_{151} - 20 x_{158} - 20 x_{161} - \\frac{2453752911417442177423289467}{21056555580121152000000}, \\  - 14 x_{128} - 14 x_{129} - 40 x_{152} - 20 x_{159} - 20 x_{162} - 8 x_{201} + \\frac{396860824441889550160649099}{3008079368588736000000}, \\  - 32 x_{127} - 32 x_{128} - 32 x_{129} - 32 x_{130} - 80 x_{151} - 80 x_{152} - 40 x_{157} - 40 x_{158} - 40 x_{159} - 40 x_{160} - 40 x_{161} - 40 x_{162} - 40 x_{163} - 40 x_{164} - 80 x_{201} - 60 x_{202} - \\frac{28951758557641654774576699}{8225217023484825000}, \\  6 x_{127} + 6 x_{129} - \\frac{1208618036590724771727470301019}{752019842147184000000}, \\  6 x_{128} + 6 x_{130} - \\frac{2050005815209742492885835337}{5264138895030288000000}, \\  3 x_{201} - \\frac{6074004870753698602679941397}{1316034723757572000000}, \\  4 x_{201} - \\frac{17293567340745128736343483}{2339617286680128000000}, \\  4 x_{201} - \\frac{9967921877334091734731059}{802154498290329600}, \\  3 x_{201} - \\frac{22381250680490198221750763}{2339617286680128000000}, \\  \\frac{37660957035372776051657}{51420160146816000000} - x_{151}, \\  - x_{152} + 3 x_{201} + \\frac{140209800516573882863879}{1559744857786752000000}, \\  - x_{122} + 5 x_{129} - 2 x_{152} - x_{159} - x_{162} - x_{170} - x_{179} - x_{185} + 4 x_{201} + \\frac{118395187592597701932106297}{7018851860040384000000}, \\  - x_{119} + 5 x_{130} - 2 x_{151} - x_{160} - x_{163} - x_{167} - x_{180} - x_{186} + \\frac{49934704134745083104792569}{3239470089249408000000}, \\  - x_{120} + 5 x_{127} - 2 x_{152} - x_{157} - x_{164} - x_{168} - x_{181} - x_{183} - 2 x_{201} - \\frac{40907453552330906702889577}{21056555580121152000000}, \\  - x_{121} + 5 x_{128} - 2 x_{151} - x_{158} - x_{161} - x_{169} - x_{182} - x_{184} + 6 x_{201} - \\frac{48434353432765879475543347}{14037703720080768000000}, \\  - x_{124} + 5 x_{129} - 2 x_{151} - x_{160} - x_{163} - x_{172} - x_{176} - x_{190} - x_{192} + 6 x_{201} + \\frac{100493175082130667319971331}{7018851860040384000000}, \\  - x_{125} + 5 x_{130} - 2 x_{152} - x_{157} - x_{164} - x_{173} - x_{177} - x_{187} - x_{193} - 2 x_{201} + \\frac{14421958661249551497312109}{4679234573360256000000}, \\  - x_{126} + 5 x_{127} - 2 x_{151} - x_{158} - x_{161} - x_{174} - x_{178} - x_{188} - x_{194} - \\frac{499921631693359438748793583}{21056555580121152000000}, \\  - x_{123} + 5 x_{128} - 2 x_{152} - x_{159} - x_{162} - x_{171} - x_{175} - x_{189} - x_{191} + 4 x_{201} - \\frac{591723381808583728099825673}{42113111160242304000000}, \\  - 3 x_{129} - 2 x_{199} + 6 x_{201} - \\frac{34331249030109399810581475463}{404933761156176000000}, \\  - 3 x_{130} - 2 x_{200} + \\frac{311373439594372577421588059}{42113111160242304000000}, \\  - 3 x_{127} - 2 x_{197} - \\frac{283292495474950590196242290209}{526413889503028800000}, \\  - 3 x_{128} - 2 x_{198} + 6 x_{201} + \\frac{820966527709408388603269769}{42113111160242304000000}, \\  - 2 x_{122} - 2 x_{123} - 2 x_{128} - 2 x_{129} - 2 x_{134} + 16 x_{152} - 2 x_{159} - 2 x_{162} - 2 x_{170} - 2 x_{171} - 2 x_{175} - 2 x_{179} - 2 x_{185} - 2 x_{189} - 2 x_{191} + 4 x_{201} - \\frac{24814732612005644419075931}{1619735044624704000000}, \\  - 2 x_{119} - 2 x_{124} - 2 x_{129} - 2 x_{130} - 2 x_{131} + 16 x_{151} - 2 x_{160} - 2 x_{163} - 2 x_{167} - 2 x_{172} - 2 x_{176} - 2 x_{180} - 2 x_{186} - 2 x_{190} - 2 x_{192} - \\frac{76506219520402768685213461}{4211311116024230400000}, \\  - 2 x_{120} - 2 x_{125} - 2 x_{127} - 2 x_{130} - 2 x_{132} + 16 x_{152} - 2 x_{157} - 2 x_{164} - 2 x_{168} - 2 x_{173} - 2 x_{177} - 2 x_{181} - 2 x_{183} - 2 x_{187} - 2 x_{193} + 6 x_{201} - \\frac{504523592175457796076280063}{21056555580121152000000}, \\  - 2 x_{121} - 2 x_{126} - 2 x_{127} - 2 x_{128} - 2 x_{133} + 16 x_{151} - 2 x_{158} - 2 x_{161} - 2 x_{169} - 2 x_{174} - 2 x_{178} - 2 x_{182} - 2 x_{184} - 2 x_{188} - 2 x_{194} - \\frac{439138366247692176257771977}{21056555580121152000000}, \\  - 2 x_{119} - 4 x_{122} - 4 x_{123} - 2 x_{126} + 12 x_{127} - 4 x_{128} - 4 x_{129} + 12 x_{130} - 4 x_{134} - 2 x_{138} - 4 x_{151} + 32 x_{152} + 16 x_{157} - 2 x_{158} - 4 x_{159} - 2 x_{160} - 2 x_{161} - 4 x_{162} - 2 x_{163} + 16 x_{164} - 2 x_{167} - 4 x_{170} - 4 x_{171} - 2 x_{174} - 4 x_{175} - 2 x_{178} - 4 x_{179} - 2 x_{180} - 4 x_{185} - 2 x_{186} - 2 x_{188} - 4 x_{189} - 4 x_{191} - 2 x_{194} - 6 x_{197} - 6 x_{200} + 32 x_{201} - 2 x_{202} - 2 x_{203} - \\frac{85004076835501501130303057}{100269312286291200000}, \\  - 4 x_{119} - 2 x_{120} - 2 x_{123} - 4 x_{124} + 12 x_{127} + 12 x_{128} - 4 x_{129} - 4 x_{130} - 4 x_{131} - 2 x_{135} + 32 x_{151} - 4 x_{152} - 2 x_{157} + 16 x_{158} - 2 x_{159} - 4 x_{160} + 16 x_{161} - 2 x_{162} - 4 x_{163} - 2 x_{164} - 4 x_{167} - 2 x_{168} - 2 x_{171} - 4 x_{172} - 2 x_{175} - 4 x_{176} - 4 x_{180} - 2 x_{181} - 2 x_{183} - 4 x_{186} - 2 x_{189} - 4 x_{190} - 2 x_{191} - 4 x_{192} - 6 x_{197} - 6 x_{198} - 4 x_{201} - 2 x_{202} - 2 x_{203} - \\frac{4523480799755027996506921381}{3509425930020192000000}, \\  - 4 x_{120} - 2 x_{121} - 2 x_{124} - 4 x_{125} - 4 x_{127} + 12 x_{128} + 12 x_{129} - 4 x_{130} - 4 x_{132} - 2 x_{136} - 4 x_{151} + 32 x_{152} - 4 x_{157} - 2 x_{158} + 16 x_{159} - 2 x_{160} - 2 x_{161} + 16 x_{162} - 2 x_{163} - 4 x_{164} - 4 x_{168} - 2 x_{169} - 2 x_{172} - 4 x_{173} - 2 x_{176} - 4 x_{177} - 4 x_{181} - 2 x_{182} - 4 x_{183} - 2 x_{184} - 4 x_{187} - 2 x_{190} - 2 x_{192} - 4 x_{193} - 6 x_{198} - 6 x_{199} + 8 x_{201} - 2 x_{202} + \\frac{1704649393075018353199331743}{10528277790060576000000}, \\  - 4 x_{121} - 2 x_{122} - 2 x_{125} - 4 x_{126} - 4 x_{127} - 4 x_{128} + 12 x_{129} + 12 x_{130} - 4 x_{133} - 2 x_{137} + 32 x_{151} - 4 x_{152} - 2 x_{157} - 4 x_{158} - 2 x_{159} + 16 x_{160} - 4 x_{161} - 2 x_{162} + 16 x_{163} - 2 x_{164} - 4 x_{169} - 2 x_{170} - 2 x_{173} - 4 x_{174} - 2 x_{177} - 4 x_{178} - 2 x_{179} - 4 x_{182} - 4 x_{184} - 2 x_{185} - 2 x_{187} - 4 x_{188} - 2 x_{193} - 4 x_{194} - 6 x_{199} - 6 x_{200} - 4 x_{201} - 2 x_{202} + \\frac{31407151288514058797090503}{1504039684294368000000}, \\  - 2 x_{120} - 2 x_{122} - 2 x_{124} - 2 x_{126} - 8 x_{127} - 8 x_{129} - 2 x_{141} - 2 x_{142} - 4 x_{151} - 4 x_{152} - 2 x_{157} - 2 x_{158} - 2 x_{159} - 2 x_{160} - 2 x_{161} - 2 x_{162} - 2 x_{163} - 2 x_{164} - 2 x_{168} - 2 x_{170} - 2 x_{172} - 2 x_{174} - 2 x_{176} - 2 x_{178} - 2 x_{179} - 2 x_{181} - 2 x_{183} - 2 x_{185} - 2 x_{188} - 2 x_{190} - 2 x_{192} - 2 x_{194} - 8 x_{198} - 8 x_{200} - 4 x_{201} - 2 x_{202} + \\frac{181372036256408270433052153}{97484053611672000000}, \\  - 2 x_{119} - 2 x_{121} - 2 x_{123} - 2 x_{125} - 8 x_{128} - 8 x_{130} - 2 x_{139} - 2 x_{140} - 4 x_{151} - 4 x_{152} - 2 x_{157} - 2 x_{158} - 2 x_{159} - 2 x_{160} - 2 x_{161} - 2 x_{162} - 2 x_{163} - 2 x_{164} - 2 x_{167} - 2 x_{169} - 2 x_{171} - 2 x_{173} - 2 x_{175} - 2 x_{177} - 2 x_{180} - 2 x_{182} - 2 x_{184} - 2 x_{186} - 2 x_{187} - 2 x_{189} - 2 x_{191} - 2 x_{193} - 8 x_{197} - 8 x_{199} - 4 x_{201} - 8 x_{202} - 8 x_{203} + \\frac{69426960623479586085361171}{438678241252524000000}, \\  \\frac{3632738612611356417519577}{501346561431456000000} - 3 x_{201}, \\  \\frac{17756729642614719631237199}{7018851860040384000000} - 4 x_{201}, \\  \\frac{7809308361379868435412287}{7018851860040384000000} - 3 x_{201}, \\  \\frac{4344858937599602432784313}{501346561431456000000} - 2 x_{201}, \\  - x_{129} + x_{151} + \\frac{378345907503906257466913}{119980373675904000000}, \\  - x_{130} + x_{152} - 3 x_{201} + \\frac{327938166650911785683377639}{42113111160242304000000}, \\  - x_{127} + x_{151} + \\frac{2345240069187822446819947}{1203231747435494400000}, \\  - x_{128} + x_{152} - 2 x_{201} - \\frac{2530253127740291388783929}{1203231747435494400000}, \\  - x_{129} + x_{152} - 22 x_{201} + \\frac{64213521069402390407030837}{4679234573360256000000}, \\  - x_{130} + x_{151} - \\frac{60076913716411309957137121}{42113111160242304000000}, \\  - x_{127} + x_{152} - 3 x_{201} + \\frac{91972419008734623631908431}{42113111160242304000000}, \\  - x_{128} + x_{151} + \\frac{220940303454703192578438949}{42113111160242304000000}, \\  - 3 x_{201} - \\frac{28131221176914158729598656957}{1052827779006057600000}, \\  \\frac{10759670886407811451175467}{1316034723757572000000} - 3 x_{201}, \\  x_{122} + x_{124} - 2 x_{128} - 4 x_{129} - 2 x_{130} + 2 x_{151} + 2 x_{152} + x_{159} + x_{160} + x_{162} + x_{163} + x_{170} + x_{172} + x_{176} + x_{179} + x_{185} + x_{190} + x_{192} - 4 x_{201} - \\frac{9670654433790878682261521}{194968107223344000000}, \\  x_{119} + x_{125} - 2 x_{127} - 2 x_{129} - 4 x_{130} + 2 x_{151} + 2 x_{152} + x_{157} + x_{160} + x_{163} + x_{164} + x_{167} + x_{173} + x_{177} + x_{180} + x_{186} + x_{187} + x_{193} - 118 x_{201} + \\frac{6568664772395890983688919}{1504039684294368000000}, \\  x_{120} + x_{126} - 4 x_{127} - 2 x_{128} - 2 x_{130} + 2 x_{151} + 2 x_{152} + x_{157} + x_{158} + x_{161} + x_{164} + x_{168} + x_{174} + x_{178} + x_{181} + x_{183} + x_{188} + x_{194} + 2 x_{201} + \\frac{4089918887005753650640307}{57847680165168000000}, \\  x_{121} + x_{123} - 2 x_{127} - 4 x_{128} - 2 x_{129} + 2 x_{151} + 2 x_{152} + x_{158} + x_{159} + x_{161} + x_{162} + x_{169} + x_{171} + x_{175} + x_{182} + x_{184} + x_{189} + x_{191} - 4 x_{201} - \\frac{391304893103345694802227919}{10528277790060576000000}, \\  x_{122} + 2 x_{129} + 2 x_{152} + x_{159} + x_{162} + x_{170} + x_{179} + x_{185} + 2 x_{199} - 4 x_{201} - \\frac{60228723504988608292879381}{779872428893376000000}, \\  x_{119} + 2 x_{130} + 2 x_{151} + x_{160} + x_{163} + x_{167} + x_{180} + x_{186} + 2 x_{200} - \\frac{46517804816269114630542257}{2339617286680128000000}, \\  x_{120} + 2 x_{127} + 2 x_{152} + x_{157} + x_{164} + x_{168} + x_{181} + x_{183} + 2 x_{197} - 6 x_{201} + \\frac{1792501608307179471500893141}{4211311116024230400000}, \\  x_{121} + 2 x_{128} + 2 x_{151} + x_{158} + x_{161} + x_{169} + x_{182} + x_{184} + 2 x_{198} - 6 x_{201} - \\frac{2562643822465951898772959}{111410346984768000000}, \\  x_{124} + 2 x_{129} + 2 x_{151} + x_{160} + x_{163} + x_{172} + x_{176} + x_{190} + x_{192} + 2 x_{199} - 6 x_{201} + \\frac{99743337638949117510798139}{2339617286680128000000}, \\  x_{125} + 2 x_{130} + 2 x_{152} + x_{157} + x_{164} + x_{173} + x_{177} + x_{187} + x_{193} + 2 x_{200} + 2 x_{201} - \\frac{77874728714889089517033007}{7018851860040384000000}, \\  x_{126} + 2 x_{127} + 2 x_{151} + x_{158} + x_{161} + x_{174} + x_{178} + x_{188} + x_{194} + 2 x_{197} + \\frac{12327363318953623188834638387}{21056555580121152000000}, \\  x_{123} + 2 x_{128} + 2 x_{152} + x_{159} + x_{162} + x_{171} + x_{175} + x_{189} + x_{191} + 2 x_{198} - 4 x_{201} - \\frac{16051108745785519948048603}{467923457336025600000}, \\  2 x_{119} + 2 x_{121} + 2 x_{124} + 2 x_{126} + 2 x_{127} + 2 x_{128} + 2 x_{129} + 2 x_{130} + 2 x_{131} + 2 x_{133} - 12 x_{151} + 2 x_{158} + 2 x_{160} + 2 x_{161} + 2 x_{163} + 2 x_{167} + 2 x_{169} + 2 x_{172} + 2 x_{174} + 2 x_{176} + 2 x_{178} + 2 x_{180} + 2 x_{182} + 2 x_{184} + 2 x_{186} + 2 x_{188} + 2 x_{190} + 2 x_{192} + 2 x_{194} - \\frac{134354013527742926867854561}{2632069447515144000000}, \\  2 x_{120} + 2 x_{122} + 2 x_{123} + 2 x_{125} + 2 x_{127} + 2 x_{128} + 2 x_{129} + 2 x_{130} + 2 x_{132} + 2 x_{134} - 12 x_{152} + 2 x_{157} + 2 x_{159} + 2 x_{162} + 2 x_{164} + 2 x_{168} + 2 x_{170} + 2 x_{171} + 2 x_{173} + 2 x_{175} + 2 x_{177} + 2 x_{179} + 2 x_{181} + 2 x_{183} + 2 x_{185} + 2 x_{187} + 2 x_{189} + 2 x_{191} + 2 x_{193} - 4 x_{201} + \\frac{28179686564533873357501501}{5264138895030288000000}, \\  - x_{122} - x_{123} - 2 x_{128} - 2 x_{129} - x_{134} - 2 x_{152} - 3 x_{159} - 3 x_{162} - x_{175} - x_{179} - x_{185} - x_{189} - x_{191} + \\frac{190468473324836374827033769}{10528277790060576000000}, \\  - x_{119} - x_{124} - 2 x_{129} - 2 x_{130} - x_{131} - 2 x_{151} - 3 x_{160} - 3 x_{163} - x_{176} - x_{180} - x_{186} - x_{190} - x_{192} + \\frac{63472551110146869334658983}{10528277790060576000000}, \\  - x_{120} - x_{125} - 2 x_{127} - 2 x_{130} - x_{132} - 2 x_{152} - 3 x_{157} - 3 x_{164} - x_{177} - x_{181} - x_{183} - x_{187} - x_{193} + 3 x_{201} + \\frac{1755414013383050023926523}{526413889503028800000}, \\  - x_{121} - x_{126} - 2 x_{127} - 2 x_{128} - x_{133} - 2 x_{151} - 3 x_{158} - 3 x_{161} - x_{178} - x_{182} - x_{184} - x_{188} - x_{194} + \\frac{26918225339018981322685849}{5264138895030288000000}, \\  3 x_{201} - \\frac{1266256489741361416481119}{263206944751514400000}, \\  2 x_{201} - \\frac{3602299587263288289207353}{3509425930020192000000}, \\  2 x_{201} - \\frac{1766124882991816897360051}{188004960536796000000}, \\  3 x_{201} + \\frac{8329653291974128124522623}{501346561431456000000}, \\  x_{128} + x_{129} - x_{151} - \\frac{349256178260586738613178261}{42113111160242304000000}, \\  x_{129} + x_{130} - x_{152} + 22 x_{201} - \\frac{576828186158173893191973527}{42113111160242304000000}, \\  x_{127} + x_{130} - x_{151} - 4 x_{201} + \\frac{11836299263539972226462893}{4679234573360256000000}, \\  x_{127} + x_{128} - x_{152} + 2 x_{201} + \\frac{812081888145888689089379}{2005386245725824000000}, \\  - x_{113} - 2 x_{120} - 2 x_{121} - 2 x_{122} - 2 x_{124} - 2 x_{125} - 2 x_{126} - 8 x_{127} - 4 x_{128} - 4 x_{129} - 4 x_{130} - 2 x_{132} - 2 x_{133} - x_{136} - x_{137} - x_{141} - x_{142} - x_{144} - x_{148} - 4 x_{151} - 4 x_{152} - 6 x_{157} - 6 x_{158} - 2 x_{159} - 2 x_{160} - 6 x_{161} - 2 x_{162} - 2 x_{163} - 6 x_{164} - 2 x_{170} - 2 x_{172} - 2 x_{176} - 2 x_{177} - 2 x_{178} - 2 x_{179} - 2 x_{181} - 2 x_{182} - 2 x_{183} - 2 x_{184} - 2 x_{185} - 2 x_{187} - 2 x_{188} - 2 x_{190} - 2 x_{192} - 2 x_{193} - 2 x_{194} - 5 x_{198} - 8 x_{199} - 5 x_{200} + 4 x_{201} - 4 x_{202} + \\frac{15352502384413187652829633}{25308360072261000000}, \\  - x_{114} - 2 x_{119} - 2 x_{121} - 2 x_{122} - 2 x_{123} - 2 x_{125} - 2 x_{126} - 4 x_{127} - 8 x_{128} - 4 x_{129} - 4 x_{130} - 2 x_{133} - 2 x_{134} - x_{137} - x_{138} - x_{139} - x_{140} - x_{145} - x_{149} - 4 x_{151} - 4 x_{152} - 2 x_{157} - 6 x_{158} - 6 x_{159} - 2 x_{160} - 6 x_{161} - 6 x_{162} - 2 x_{163} - 2 x_{164} - 2 x_{167} - 2 x_{173} - 2 x_{175} - 2 x_{177} - 2 x_{178} - 2 x_{179} - 2 x_{180} - 2 x_{182} - 2 x_{184} - 2 x_{185} - 2 x_{186} - 2 x_{187} - 2 x_{188} - 2 x_{189} - 2 x_{191} - 2 x_{193} - 2 x_{194} - 5 x_{197} - 5 x_{199} - 8 x_{200} - 4 x_{201} - 5 x_{202} - 5 x_{203} + \\frac{1507410969773893300536195889}{10528277790060576000000}, \\  - x_{115} - 2 x_{119} - 2 x_{120} - 2 x_{122} - 2 x_{123} - 2 x_{124} - 2 x_{126} - 4 x_{127} - 4 x_{128} - 8 x_{129} - 4 x_{130} - 2 x_{131} - 2 x_{134} - x_{135} - x_{138} - x_{141} - x_{142} - x_{146} - x_{150} - 4 x_{151} - 4 x_{152} - 2 x_{157} - 2 x_{158} - 6 x_{159} - 6 x_{160} - 2 x_{161} - 6 x_{162} - 6 x_{163} - 2 x_{164} - 2 x_{168} - 2 x_{174} - 2 x_{175} - 2 x_{176} - 2 x_{178} - 2 x_{179} - 2 x_{180} - 2 x_{181} - 2 x_{183} - 2 x_{185} - 2 x_{186} - 2 x_{188} - 2 x_{189} - 2 x_{190} - 2 x_{191} - 2 x_{192} - 2 x_{194} - 8 x_{197} - 5 x_{198} - 5 x_{200} - 4 x_{201} - 4 x_{202} - 4 x_{203} - \\frac{290248847007076564710823511}{438678241252524000000}, \\  x_{113} + x_{114} + x_{115} + x_{118} + 2 x_{122} + 2 x_{126} - 4 x_{130} + 2 x_{133} + 2 x_{134} + x_{137} + x_{138} + x_{141} + x_{142} + x_{144} + x_{145} + x_{146} + x_{148} + x_{149} + x_{150} - 4 x_{157} - 4 x_{160} - 4 x_{163} - 4 x_{164} + x_{165} + x_{166} + 2 x_{167} + 2 x_{168} + 2 x_{170} + 2 x_{172} + 2 x_{173} + 2 x_{174} + 2 x_{178} + 2 x_{179} + 2 x_{185} + 2 x_{188} + 2 x_{194} - 5 x_{197} - 8 x_{198} - 5 x_{199} + 4 x_{201} - 5 x_{202} - 5 x_{203} + \\frac{89346495458233875284448289}{501346561431456000000}, \\  - x_{151} - \\frac{289267752647770282692999131}{42113111160242304000000}, \\  - x_{152} + 22 x_{201} - \\frac{20991491500412962231559329}{2005386245725824000000}, \\  - x_{152} + 2 x_{201} - \\frac{458180909353855495122321401}{42113111160242304000000}, \\  \\frac{409708784791239410761622459}{14037703720080768000000} - x_{151}, \\  x_{120} + x_{125} + 2 x_{127} + 2 x_{130} + x_{132} + 2 x_{152} + 3 x_{157} + 3 x_{164} + x_{177} + x_{181} + x_{183} + x_{187} + x_{193} - 2 x_{201} + \\frac{748359190716401019875537}{179970560513856000000}, \\  x_{121} + x_{126} + 2 x_{127} + 2 x_{128} + x_{133} + 2 x_{151} + 3 x_{158} + 3 x_{161} + x_{178} + x_{182} + x_{184} + x_{188} + x_{194} - \\frac{7685374823519151442703}{802337889808000000}, \\  x_{122} + x_{123} + 2 x_{128} + 2 x_{129} + x_{134} + 2 x_{152} + 3 x_{159} + 3 x_{162} + x_{175} + x_{179} + x_{185} + x_{189} + x_{191} + \\frac{258290347078253213973666271}{21056555580121152000000}, \\  x_{119} + x_{124} + 2 x_{129} + 2 x_{130} + x_{131} + 2 x_{151} + 3 x_{160} + 3 x_{163} + x_{176} + x_{180} + x_{186} + x_{190} + x_{192} - \\frac{4067240220760043990478323}{421131111602423040000}, \\  x_{121} + x_{126} + 2 x_{127} + 2 x_{128} + x_{133} + 2 x_{151} + 3 x_{158} + 3 x_{161} + x_{178} + x_{182} + x_{184} + x_{188} + x_{194} + \\frac{233204053737763361569283}{467923457336025600000}, \\  x_{122} + x_{123} + 2 x_{128} + 2 x_{129} + x_{134} + 2 x_{152} + 3 x_{159} + 3 x_{162} + x_{175} + x_{179} + x_{185} + x_{189} + x_{191} - \\frac{602475955877564467491766433}{10528277790060576000000}, \\  x_{119} + x_{124} + 2 x_{129} + 2 x_{130} + x_{131} + 2 x_{151} + 3 x_{160} + 3 x_{163} + x_{176} + x_{180} + x_{186} + x_{190} + x_{192} + \\frac{229094132941971430352365933}{21056555580121152000000}, \\  x_{120} + x_{125} + 2 x_{127} + 2 x_{130} + x_{132} + 2 x_{152} + 3 x_{157} + 3 x_{164} + x_{177} + x_{181} + x_{183} + x_{187} + x_{193} - 26 x_{201} + \\frac{14271865984752071672391613}{350942593002019200000}, \\  \\frac{326547442577039744976329}{62668320178932000000} - 2 x_{201}, \\  x_{201} - \\frac{9553216903901834656822391}{2632069447515144000000}, \\  - 2 x_{119} - 2 x_{121} - 2 x_{124} - 2 x_{126} - 4 x_{127} - 4 x_{128} - 4 x_{129} - 4 x_{130} - 2 x_{131} - 2 x_{133} + x_{135} - 2 x_{136} + x_{137} - 2 x_{138} - 2 x_{139} + x_{140} - 2 x_{141} + x_{142} - 2 x_{143} + x_{144} - 2 x_{145} + x_{146} + x_{147} - 2 x_{148} + x_{149} - 2 x_{150} - 4 x_{151} - 4 x_{157} - 2 x_{158} - 4 x_{159} - 2 x_{160} - 2 x_{161} - 4 x_{162} - 2 x_{163} - 4 x_{164} - 2 x_{165} + x_{166} - 2 x_{167} + 2 x_{168} - 2 x_{169} + 2 x_{170} + 2 x_{171} - 2 x_{172} + 2 x_{173} - 2 x_{174} - 2 x_{176} - 2 x_{178} - 2 x_{180} - 2 x_{182} - 2 x_{184} - 2 x_{186} - 2 x_{188} - 2 x_{190} - 2 x_{192} - 2 x_{194} - x_{197} - x_{198} - x_{199} - x_{200} - x_{202} - x_{203} + \\frac{583208470666217579890828567}{10528277790060576000000}, \\  - 2 x_{120} - 2 x_{122} - 2 x_{123} - 2 x_{125} - 4 x_{127} - 4 x_{128} - 4 x_{129} - 4 x_{130} - 2 x_{132} - 2 x_{134} - 2 x_{135} + x_{136} - 2 x_{137} + x_{138} + x_{139} - 2 x_{140} + x_{141} - 2 x_{142} + x_{143} - 2 x_{144} + x_{145} - 2 x_{146} - 2 x_{147} + x_{148} - 2 x_{149} + x_{150} - 4 x_{152} - 2 x_{157} - 4 x_{158} - 2 x_{159} - 4 x_{160} - 4 x_{161} - 2 x_{162} - 4 x_{163} - 2 x_{164} + x_{165} - 2 x_{166} + 2 x_{167} - 2 x_{168} + 2 x_{169} - 2 x_{170} - 2 x_{171} + 2 x_{172} - 2 x_{173} + 2 x_{174} - 2 x_{175} - 2 x_{177} - 2 x_{179} - 2 x_{181} - 2 x_{183} - 2 x_{185} - 2 x_{187} - 2 x_{189} - 2 x_{191} - 2 x_{193} - x_{197} - x_{198} - x_{199} - x_{200} - x_{202} - x_{203} + \\frac{582766378504743432268855081}{10528277790060576000000}, \\  - \\frac{24853144753972129044732689}{10528277790060576000000}, \\  \\frac{4106647997386881253198387}{2005386245725824000000} - x_{201}, \\  - x_{201} - \\frac{7267185985016541196372271}{3509425930020192000000}, \\  \\frac{30137311627326192217053127}{14037703720080768000000}, \\  x_{119} + x_{124} + 2 x_{129} + 2 x_{130} + x_{131} + 2 x_{160} + 2 x_{163} - x_{167} - x_{172} + x_{176} + x_{180} + x_{186} + x_{190} + x_{192} - \\frac{167393986118802382470553}{66846208190860800000}, \\  x_{120} + x_{125} + 2 x_{127} + 2 x_{130} + x_{132} + 2 x_{157} + 2 x_{164} - x_{168} - x_{173} + x_{177} + x_{181} + x_{183} + x_{187} + x_{193} + \\frac{18471186351808224848797337}{21056555580121152000000}, \\  x_{121} + x_{126} + 2 x_{127} + 2 x_{128} + x_{133} + 2 x_{158} + 2 x_{161} - x_{169} - x_{174} + x_{178} + x_{182} + x_{184} + x_{188} + x_{194} + \\frac{2455002067106392663553777}{3008079368588736000000}, \\  x_{122} + x_{123} + 2 x_{128} + 2 x_{129} + x_{134} + 2 x_{159} + 2 x_{162} - x_{170} - x_{171} + x_{175} + x_{179} + x_{185} + x_{189} + x_{191} - \\frac{27041765619415861475962007}{7018851860040384000000}, \\  - x_{197} - x_{199} + \\frac{1124194618777486169211931}{1169808643340064000000}, \\  - x_{198} - x_{200} + \\frac{2688974097439499562596233}{87735648250504800000}, \\  - x_{113} - x_{114} - x_{115} - x_{118} - 2 x_{119} - 2 x_{120} - 2 x_{121} - 2 x_{122} - 2 x_{123} - 2 x_{124} - 2 x_{125} - 2 x_{126} - 4 x_{127} - 4 x_{128} - 4 x_{129} - 4 x_{130} - 2 x_{131} - 2 x_{132} - 2 x_{133} - 2 x_{134} - x_{135} - x_{136} - x_{137} - x_{138} - x_{139} - x_{140} - x_{141} - x_{142} - x_{143} - x_{144} - x_{145} - x_{146} - x_{147} - x_{148} - x_{149} - x_{150} - 4 x_{151} - 4 x_{152} - 2 x_{157} - 2 x_{158} - 2 x_{159} - 2 x_{160} - 2 x_{161} - 2 x_{162} - 2 x_{163} - 2 x_{164} - x_{165} - x_{166} - 2 x_{167} - 2 x_{168} - 2 x_{169} - 2 x_{170} - 2 x_{171} - 2 x_{172} - 2 x_{173} - 2 x_{174} - 2 x_{175} - 2 x_{176} - 2 x_{177} - 2 x_{178} - 2 x_{179} - 2 x_{180} - 2 x_{181} - 2 x_{182} - 2 x_{183} - 2 x_{184} - 2 x_{185} - 2 x_{186} - 2 x_{187} - 2 x_{188} - 2 x_{189} - 2 x_{190} - 2 x_{191} - 2 x_{192} - 2 x_{193} - 2 x_{194} + \\frac{24094120956067598957637821}{752019842147184000000}, \\  x_{113}, \\  x_{114}, \\  x_{115}, \\  x_{151} - x_{154} - x_{156} - \\frac{56497279530375275113711853}{42113111160242304000000}, \\  x_{152} - x_{153} - x_{155} - \\frac{92756214793146688220535023}{42113111160242304000000}, \\  x_{118}, \\  x_{119}, \\  x_{120}, \\  x_{121}, \\  x_{122}, \\  x_{123}, \\  x_{124}, \\  x_{125}, \\  x_{126}, \\  x_{127}, \\  x_{128}, \\  x_{129}, \\  x_{130}, \\  x_{131}, \\  x_{132}, \\  x_{133}, \\  x_{134}, \\  x_{135}, \\  x_{136}, \\  x_{137}, \\  x_{138}, \\  x_{139}, \\  x_{140}, \\  x_{141}, \\  x_{142}, \\  x_{143}, \\  x_{144}, \\  x_{145}, \\  x_{146}, \\  x_{147}, \\  x_{148}, \\  x_{149}, \\  x_{150}, \\  x_{151}, \\  x_{152}, \\  x_{153}, \\  x_{154}, \\  x_{155}, \\  x_{156}, \\  x_{157}, \\  x_{158}, \\  x_{159}, \\  x_{160}, \\  x_{161}, \\  x_{162}, \\  x_{163}, \\  x_{164}, \\  x_{165}, \\  x_{166}, \\  x_{167}, \\  x_{168}, \\  x_{169}, \\  x_{170}, \\  x_{171}, \\  x_{172}, \\  x_{173}, \\  x_{174}, \\  x_{175}, \\  x_{176}, \\  x_{177}, \\  x_{178}, \\  x_{179}, \\  x_{180}, \\  x_{181}, \\  x_{182}, \\  x_{183}, \\  x_{184}, \\  x_{185}, \\  x_{186}, \\  x_{187}, \\  x_{188}, \\  x_{189}, \\  x_{190}, \\  x_{191}, \\  x_{192}, \\  x_{193}, \\  x_{194}, \\  \\frac{1852346431848209045979973}{105282777900605760000} - x_{196}, \\  x_{196}, \\  x_{197}, \\  x_{198}, \\  x_{199}, \\  x_{200}, \\  x_{201}, \\  x_{202}, \\  x_{203}, \\  \\frac{1293058632732080338549}{58490432167003200000}, \\  - \\frac{63954424343082186417307}{350942593002019200000}, \\  \\frac{972518265407684337031}{263206944751514400000}, \\  - \\frac{4477026894095613901}{562408001605800000}, \\  - \\frac{433961676362372527981}{4211311116024230400000}, \\  - \\frac{2378638485027753923}{7498773354744000000}, \\  - \\frac{1664547861260593189}{1124816003211600000}, \\  - \\frac{2888771619615658333}{2812040008029000000}, \\  - \\frac{822654652034767}{15622444489050000}, \\  \\frac{1394067727155571}{857002669113600000}, \\  - \\frac{193724700491}{1785422227320000}, \\  \\frac{193644819637177}{89271111366000000}, \\  \\frac{85865920907167}{33476666762250000}, \\  - \\frac{6727532642923}{11902814848800000}, \\  \\frac{10966168743983}{29995093418976000}, \\  - \\frac{308927622553433}{53562666819600000}, \\  \\frac{11540045183}{73130894431027200000}, \\  - \\frac{291263071}{13712042705817600000}\\right)\\right\\}$"
      ],
      "text/plain": [
       "{(-4*x201 - 21025310690896414103783342291/5264138895030288000000, -6*x129 - 6*x201 - 775159348760990269703359247/87735648250504800000, 3783980408877756001776041/259957476297792000000 - 6*x130, -6*x127 - 124822837096765253849051885573/438678241252524000000, -6*x128 - 6*x201 + 6318600791316477269346343/179970560513856000000, -20*x152 - 6*x201 + 5677343781809041942707629/233961728668012800000, 5603735832572982531374861/389936214446688000000 - 20*x151, -14*x129 - 14*x130 - 40*x151 - 20*x160 - 20*x163 + 608087230517011462976629079/21056555580121152000000, -14*x127 - 14*x130 - 40*x152 - 20*x157 - 20*x164 - 40*x201 - 1690603723396487842966226953/21056555580121152000000, -14*x127 - 14*x128 - 40*x151 - 20*x158 - 20*x161 - 2453752911417442177423289467/21056555580121152000000, -14*x128 - 14*x129 - 40*x152 - 20*x159 - 20*x162 - 8*x201 + 396860824441889550160649099/3008079368588736000000, -32*x127 - 32*x128 - 32*x129 - 32*x130 - 80*x151 - 80*x152 - 40*x157 - 40*x158 - 40*x159 - 40*x160 - 40*x161 - 40*x162 - 40*x163 - 40*x164 - 80*x201 - 60*x202 - 28951758557641654774576699/8225217023484825000, 6*x127 + 6*x129 - 1208618036590724771727470301019/752019842147184000000, 6*x128 + 6*x130 - 2050005815209742492885835337/5264138895030288000000, 3*x201 - 6074004870753698602679941397/1316034723757572000000, 4*x201 - 17293567340745128736343483/2339617286680128000000, 4*x201 - 9967921877334091734731059/802154498290329600, 3*x201 - 22381250680490198221750763/2339617286680128000000, 37660957035372776051657/51420160146816000000 - x151, -x152 + 3*x201 + 140209800516573882863879/1559744857786752000000, -x122 + 5*x129 - 2*x152 - x159 - x162 - x170 - x179 - x185 + 4*x201 + 118395187592597701932106297/7018851860040384000000, -x119 + 5*x130 - 2*x151 - x160 - x163 - x167 - x180 - x186 + 49934704134745083104792569/3239470089249408000000, -x120 + 5*x127 - 2*x152 - x157 - x164 - x168 - x181 - x183 - 2*x201 - 40907453552330906702889577/21056555580121152000000, -x121 + 5*x128 - 2*x151 - x158 - x161 - x169 - x182 - x184 + 6*x201 - 48434353432765879475543347/14037703720080768000000, -x124 + 5*x129 - 2*x151 - x160 - x163 - x172 - x176 - x190 - x192 + 6*x201 + 100493175082130667319971331/7018851860040384000000, -x125 + 5*x130 - 2*x152 - x157 - x164 - x173 - x177 - x187 - x193 - 2*x201 + 14421958661249551497312109/4679234573360256000000, -x126 + 5*x127 - 2*x151 - x158 - x161 - x174 - x178 - x188 - x194 - 499921631693359438748793583/21056555580121152000000, -x123 + 5*x128 - 2*x152 - x159 - x162 - x171 - x175 - x189 - x191 + 4*x201 - 591723381808583728099825673/42113111160242304000000, -3*x129 - 2*x199 + 6*x201 - 34331249030109399810581475463/404933761156176000000, -3*x130 - 2*x200 + 311373439594372577421588059/42113111160242304000000, -3*x127 - 2*x197 - 283292495474950590196242290209/526413889503028800000, -3*x128 - 2*x198 + 6*x201 + 820966527709408388603269769/42113111160242304000000, -2*x122 - 2*x123 - 2*x128 - 2*x129 - 2*x134 + 16*x152 - 2*x159 - 2*x162 - 2*x170 - 2*x171 - 2*x175 - 2*x179 - 2*x185 - 2*x189 - 2*x191 + 4*x201 - 24814732612005644419075931/1619735044624704000000, -2*x119 - 2*x124 - 2*x129 - 2*x130 - 2*x131 + 16*x151 - 2*x160 - 2*x163 - 2*x167 - 2*x172 - 2*x176 - 2*x180 - 2*x186 - 2*x190 - 2*x192 - 76506219520402768685213461/4211311116024230400000, -2*x120 - 2*x125 - 2*x127 - 2*x130 - 2*x132 + 16*x152 - 2*x157 - 2*x164 - 2*x168 - 2*x173 - 2*x177 - 2*x181 - 2*x183 - 2*x187 - 2*x193 + 6*x201 - 504523592175457796076280063/21056555580121152000000, -2*x121 - 2*x126 - 2*x127 - 2*x128 - 2*x133 + 16*x151 - 2*x158 - 2*x161 - 2*x169 - 2*x174 - 2*x178 - 2*x182 - 2*x184 - 2*x188 - 2*x194 - 439138366247692176257771977/21056555580121152000000, -2*x119 - 4*x122 - 4*x123 - 2*x126 + 12*x127 - 4*x128 - 4*x129 + 12*x130 - 4*x134 - 2*x138 - 4*x151 + 32*x152 + 16*x157 - 2*x158 - 4*x159 - 2*x160 - 2*x161 - 4*x162 - 2*x163 + 16*x164 - 2*x167 - 4*x170 - 4*x171 - 2*x174 - 4*x175 - 2*x178 - 4*x179 - 2*x180 - 4*x185 - 2*x186 - 2*x188 - 4*x189 - 4*x191 - 2*x194 - 6*x197 - 6*x200 + 32*x201 - 2*x202 - 2*x203 - 85004076835501501130303057/100269312286291200000, -4*x119 - 2*x120 - 2*x123 - 4*x124 + 12*x127 + 12*x128 - 4*x129 - 4*x130 - 4*x131 - 2*x135 + 32*x151 - 4*x152 - 2*x157 + 16*x158 - 2*x159 - 4*x160 + 16*x161 - 2*x162 - 4*x163 - 2*x164 - 4*x167 - 2*x168 - 2*x171 - 4*x172 - 2*x175 - 4*x176 - 4*x180 - 2*x181 - 2*x183 - 4*x186 - 2*x189 - 4*x190 - 2*x191 - 4*x192 - 6*x197 - 6*x198 - 4*x201 - 2*x202 - 2*x203 - 4523480799755027996506921381/3509425930020192000000, -4*x120 - 2*x121 - 2*x124 - 4*x125 - 4*x127 + 12*x128 + 12*x129 - 4*x130 - 4*x132 - 2*x136 - 4*x151 + 32*x152 - 4*x157 - 2*x158 + 16*x159 - 2*x160 - 2*x161 + 16*x162 - 2*x163 - 4*x164 - 4*x168 - 2*x169 - 2*x172 - 4*x173 - 2*x176 - 4*x177 - 4*x181 - 2*x182 - 4*x183 - 2*x184 - 4*x187 - 2*x190 - 2*x192 - 4*x193 - 6*x198 - 6*x199 + 8*x201 - 2*x202 + 1704649393075018353199331743/10528277790060576000000, -4*x121 - 2*x122 - 2*x125 - 4*x126 - 4*x127 - 4*x128 + 12*x129 + 12*x130 - 4*x133 - 2*x137 + 32*x151 - 4*x152 - 2*x157 - 4*x158 - 2*x159 + 16*x160 - 4*x161 - 2*x162 + 16*x163 - 2*x164 - 4*x169 - 2*x170 - 2*x173 - 4*x174 - 2*x177 - 4*x178 - 2*x179 - 4*x182 - 4*x184 - 2*x185 - 2*x187 - 4*x188 - 2*x193 - 4*x194 - 6*x199 - 6*x200 - 4*x201 - 2*x202 + 31407151288514058797090503/1504039684294368000000, -2*x120 - 2*x122 - 2*x124 - 2*x126 - 8*x127 - 8*x129 - 2*x141 - 2*x142 - 4*x151 - 4*x152 - 2*x157 - 2*x158 - 2*x159 - 2*x160 - 2*x161 - 2*x162 - 2*x163 - 2*x164 - 2*x168 - 2*x170 - 2*x172 - 2*x174 - 2*x176 - 2*x178 - 2*x179 - 2*x181 - 2*x183 - 2*x185 - 2*x188 - 2*x190 - 2*x192 - 2*x194 - 8*x198 - 8*x200 - 4*x201 - 2*x202 + 181372036256408270433052153/97484053611672000000, -2*x119 - 2*x121 - 2*x123 - 2*x125 - 8*x128 - 8*x130 - 2*x139 - 2*x140 - 4*x151 - 4*x152 - 2*x157 - 2*x158 - 2*x159 - 2*x160 - 2*x161 - 2*x162 - 2*x163 - 2*x164 - 2*x167 - 2*x169 - 2*x171 - 2*x173 - 2*x175 - 2*x177 - 2*x180 - 2*x182 - 2*x184 - 2*x186 - 2*x187 - 2*x189 - 2*x191 - 2*x193 - 8*x197 - 8*x199 - 4*x201 - 8*x202 - 8*x203 + 69426960623479586085361171/438678241252524000000, 3632738612611356417519577/501346561431456000000 - 3*x201, 17756729642614719631237199/7018851860040384000000 - 4*x201, 7809308361379868435412287/7018851860040384000000 - 3*x201, 4344858937599602432784313/501346561431456000000 - 2*x201, -x129 + x151 + 378345907503906257466913/119980373675904000000, -x130 + x152 - 3*x201 + 327938166650911785683377639/42113111160242304000000, -x127 + x151 + 2345240069187822446819947/1203231747435494400000, -x128 + x152 - 2*x201 - 2530253127740291388783929/1203231747435494400000, -x129 + x152 - 22*x201 + 64213521069402390407030837/4679234573360256000000, -x130 + x151 - 60076913716411309957137121/42113111160242304000000, -x127 + x152 - 3*x201 + 91972419008734623631908431/42113111160242304000000, -x128 + x151 + 220940303454703192578438949/42113111160242304000000, -3*x201 - 28131221176914158729598656957/1052827779006057600000, 10759670886407811451175467/1316034723757572000000 - 3*x201, x122 + x124 - 2*x128 - 4*x129 - 2*x130 + 2*x151 + 2*x152 + x159 + x160 + x162 + x163 + x170 + x172 + x176 + x179 + x185 + x190 + x192 - 4*x201 - 9670654433790878682261521/194968107223344000000, x119 + x125 - 2*x127 - 2*x129 - 4*x130 + 2*x151 + 2*x152 + x157 + x160 + x163 + x164 + x167 + x173 + x177 + x180 + x186 + x187 + x193 - 118*x201 + 6568664772395890983688919/1504039684294368000000, x120 + x126 - 4*x127 - 2*x128 - 2*x130 + 2*x151 + 2*x152 + x157 + x158 + x161 + x164 + x168 + x174 + x178 + x181 + x183 + x188 + x194 + 2*x201 + 4089918887005753650640307/57847680165168000000, x121 + x123 - 2*x127 - 4*x128 - 2*x129 + 2*x151 + 2*x152 + x158 + x159 + x161 + x162 + x169 + x171 + x175 + x182 + x184 + x189 + x191 - 4*x201 - 391304893103345694802227919/10528277790060576000000, x122 + 2*x129 + 2*x152 + x159 + x162 + x170 + x179 + x185 + 2*x199 - 4*x201 - 60228723504988608292879381/779872428893376000000, x119 + 2*x130 + 2*x151 + x160 + x163 + x167 + x180 + x186 + 2*x200 - 46517804816269114630542257/2339617286680128000000, x120 + 2*x127 + 2*x152 + x157 + x164 + x168 + x181 + x183 + 2*x197 - 6*x201 + 1792501608307179471500893141/4211311116024230400000, x121 + 2*x128 + 2*x151 + x158 + x161 + x169 + x182 + x184 + 2*x198 - 6*x201 - 2562643822465951898772959/111410346984768000000, x124 + 2*x129 + 2*x151 + x160 + x163 + x172 + x176 + x190 + x192 + 2*x199 - 6*x201 + 99743337638949117510798139/2339617286680128000000, x125 + 2*x130 + 2*x152 + x157 + x164 + x173 + x177 + x187 + x193 + 2*x200 + 2*x201 - 77874728714889089517033007/7018851860040384000000, x126 + 2*x127 + 2*x151 + x158 + x161 + x174 + x178 + x188 + x194 + 2*x197 + 12327363318953623188834638387/21056555580121152000000, x123 + 2*x128 + 2*x152 + x159 + x162 + x171 + x175 + x189 + x191 + 2*x198 - 4*x201 - 16051108745785519948048603/467923457336025600000, 2*x119 + 2*x121 + 2*x124 + 2*x126 + 2*x127 + 2*x128 + 2*x129 + 2*x130 + 2*x131 + 2*x133 - 12*x151 + 2*x158 + 2*x160 + 2*x161 + 2*x163 + 2*x167 + 2*x169 + 2*x172 + 2*x174 + 2*x176 + 2*x178 + 2*x180 + 2*x182 + 2*x184 + 2*x186 + 2*x188 + 2*x190 + 2*x192 + 2*x194 - 134354013527742926867854561/2632069447515144000000, 2*x120 + 2*x122 + 2*x123 + 2*x125 + 2*x127 + 2*x128 + 2*x129 + 2*x130 + 2*x132 + 2*x134 - 12*x152 + 2*x157 + 2*x159 + 2*x162 + 2*x164 + 2*x168 + 2*x170 + 2*x171 + 2*x173 + 2*x175 + 2*x177 + 2*x179 + 2*x181 + 2*x183 + 2*x185 + 2*x187 + 2*x189 + 2*x191 + 2*x193 - 4*x201 + 28179686564533873357501501/5264138895030288000000, -x122 - x123 - 2*x128 - 2*x129 - x134 - 2*x152 - 3*x159 - 3*x162 - x175 - x179 - x185 - x189 - x191 + 190468473324836374827033769/10528277790060576000000, -x119 - x124 - 2*x129 - 2*x130 - x131 - 2*x151 - 3*x160 - 3*x163 - x176 - x180 - x186 - x190 - x192 + 63472551110146869334658983/10528277790060576000000, -x120 - x125 - 2*x127 - 2*x130 - x132 - 2*x152 - 3*x157 - 3*x164 - x177 - x181 - x183 - x187 - x193 + 3*x201 + 1755414013383050023926523/526413889503028800000, -x121 - x126 - 2*x127 - 2*x128 - x133 - 2*x151 - 3*x158 - 3*x161 - x178 - x182 - x184 - x188 - x194 + 26918225339018981322685849/5264138895030288000000, 3*x201 - 1266256489741361416481119/263206944751514400000, 2*x201 - 3602299587263288289207353/3509425930020192000000, 2*x201 - 1766124882991816897360051/188004960536796000000, 3*x201 + 8329653291974128124522623/501346561431456000000, x128 + x129 - x151 - 349256178260586738613178261/42113111160242304000000, x129 + x130 - x152 + 22*x201 - 576828186158173893191973527/42113111160242304000000, x127 + x130 - x151 - 4*x201 + 11836299263539972226462893/4679234573360256000000, x127 + x128 - x152 + 2*x201 + 812081888145888689089379/2005386245725824000000, -x113 - 2*x120 - 2*x121 - 2*x122 - 2*x124 - 2*x125 - 2*x126 - 8*x127 - 4*x128 - 4*x129 - 4*x130 - 2*x132 - 2*x133 - x136 - x137 - x141 - x142 - x144 - x148 - 4*x151 - 4*x152 - 6*x157 - 6*x158 - 2*x159 - 2*x160 - 6*x161 - 2*x162 - 2*x163 - 6*x164 - 2*x170 - 2*x172 - 2*x176 - 2*x177 - 2*x178 - 2*x179 - 2*x181 - 2*x182 - 2*x183 - 2*x184 - 2*x185 - 2*x187 - 2*x188 - 2*x190 - 2*x192 - 2*x193 - 2*x194 - 5*x198 - 8*x199 - 5*x200 + 4*x201 - 4*x202 + 15352502384413187652829633/25308360072261000000, -x114 - 2*x119 - 2*x121 - 2*x122 - 2*x123 - 2*x125 - 2*x126 - 4*x127 - 8*x128 - 4*x129 - 4*x130 - 2*x133 - 2*x134 - x137 - x138 - x139 - x140 - x145 - x149 - 4*x151 - 4*x152 - 2*x157 - 6*x158 - 6*x159 - 2*x160 - 6*x161 - 6*x162 - 2*x163 - 2*x164 - 2*x167 - 2*x173 - 2*x175 - 2*x177 - 2*x178 - 2*x179 - 2*x180 - 2*x182 - 2*x184 - 2*x185 - 2*x186 - 2*x187 - 2*x188 - 2*x189 - 2*x191 - 2*x193 - 2*x194 - 5*x197 - 5*x199 - 8*x200 - 4*x201 - 5*x202 - 5*x203 + 1507410969773893300536195889/10528277790060576000000, -x115 - 2*x119 - 2*x120 - 2*x122 - 2*x123 - 2*x124 - 2*x126 - 4*x127 - 4*x128 - 8*x129 - 4*x130 - 2*x131 - 2*x134 - x135 - x138 - x141 - x142 - x146 - x150 - 4*x151 - 4*x152 - 2*x157 - 2*x158 - 6*x159 - 6*x160 - 2*x161 - 6*x162 - 6*x163 - 2*x164 - 2*x168 - 2*x174 - 2*x175 - 2*x176 - 2*x178 - 2*x179 - 2*x180 - 2*x181 - 2*x183 - 2*x185 - 2*x186 - 2*x188 - 2*x189 - 2*x190 - 2*x191 - 2*x192 - 2*x194 - 8*x197 - 5*x198 - 5*x200 - 4*x201 - 4*x202 - 4*x203 - 290248847007076564710823511/438678241252524000000, x113 + x114 + x115 + x118 + 2*x122 + 2*x126 - 4*x130 + 2*x133 + 2*x134 + x137 + x138 + x141 + x142 + x144 + x145 + x146 + x148 + x149 + x150 - 4*x157 - 4*x160 - 4*x163 - 4*x164 + x165 + x166 + 2*x167 + 2*x168 + 2*x170 + 2*x172 + 2*x173 + 2*x174 + 2*x178 + 2*x179 + 2*x185 + 2*x188 + 2*x194 - 5*x197 - 8*x198 - 5*x199 + 4*x201 - 5*x202 - 5*x203 + 89346495458233875284448289/501346561431456000000, -x151 - 289267752647770282692999131/42113111160242304000000, -x152 + 22*x201 - 20991491500412962231559329/2005386245725824000000, -x152 + 2*x201 - 458180909353855495122321401/42113111160242304000000, 409708784791239410761622459/14037703720080768000000 - x151, x120 + x125 + 2*x127 + 2*x130 + x132 + 2*x152 + 3*x157 + 3*x164 + x177 + x181 + x183 + x187 + x193 - 2*x201 + 748359190716401019875537/179970560513856000000, x121 + x126 + 2*x127 + 2*x128 + x133 + 2*x151 + 3*x158 + 3*x161 + x178 + x182 + x184 + x188 + x194 - 7685374823519151442703/802337889808000000, x122 + x123 + 2*x128 + 2*x129 + x134 + 2*x152 + 3*x159 + 3*x162 + x175 + x179 + x185 + x189 + x191 + 258290347078253213973666271/21056555580121152000000, x119 + x124 + 2*x129 + 2*x130 + x131 + 2*x151 + 3*x160 + 3*x163 + x176 + x180 + x186 + x190 + x192 - 4067240220760043990478323/421131111602423040000, x121 + x126 + 2*x127 + 2*x128 + x133 + 2*x151 + 3*x158 + 3*x161 + x178 + x182 + x184 + x188 + x194 + 233204053737763361569283/467923457336025600000, x122 + x123 + 2*x128 + 2*x129 + x134 + 2*x152 + 3*x159 + 3*x162 + x175 + x179 + x185 + x189 + x191 - 602475955877564467491766433/10528277790060576000000, x119 + x124 + 2*x129 + 2*x130 + x131 + 2*x151 + 3*x160 + 3*x163 + x176 + x180 + x186 + x190 + x192 + 229094132941971430352365933/21056555580121152000000, x120 + x125 + 2*x127 + 2*x130 + x132 + 2*x152 + 3*x157 + 3*x164 + x177 + x181 + x183 + x187 + x193 - 26*x201 + 14271865984752071672391613/350942593002019200000, 326547442577039744976329/62668320178932000000 - 2*x201, x201 - 9553216903901834656822391/2632069447515144000000, -2*x119 - 2*x121 - 2*x124 - 2*x126 - 4*x127 - 4*x128 - 4*x129 - 4*x130 - 2*x131 - 2*x133 + x135 - 2*x136 + x137 - 2*x138 - 2*x139 + x140 - 2*x141 + x142 - 2*x143 + x144 - 2*x145 + x146 + x147 - 2*x148 + x149 - 2*x150 - 4*x151 - 4*x157 - 2*x158 - 4*x159 - 2*x160 - 2*x161 - 4*x162 - 2*x163 - 4*x164 - 2*x165 + x166 - 2*x167 + 2*x168 - 2*x169 + 2*x170 + 2*x171 - 2*x172 + 2*x173 - 2*x174 - 2*x176 - 2*x178 - 2*x180 - 2*x182 - 2*x184 - 2*x186 - 2*x188 - 2*x190 - 2*x192 - 2*x194 - x197 - x198 - x199 - x200 - x202 - x203 + 583208470666217579890828567/10528277790060576000000, -2*x120 - 2*x122 - 2*x123 - 2*x125 - 4*x127 - 4*x128 - 4*x129 - 4*x130 - 2*x132 - 2*x134 - 2*x135 + x136 - 2*x137 + x138 + x139 - 2*x140 + x141 - 2*x142 + x143 - 2*x144 + x145 - 2*x146 - 2*x147 + x148 - 2*x149 + x150 - 4*x152 - 2*x157 - 4*x158 - 2*x159 - 4*x160 - 4*x161 - 2*x162 - 4*x163 - 2*x164 + x165 - 2*x166 + 2*x167 - 2*x168 + 2*x169 - 2*x170 - 2*x171 + 2*x172 - 2*x173 + 2*x174 - 2*x175 - 2*x177 - 2*x179 - 2*x181 - 2*x183 - 2*x185 - 2*x187 - 2*x189 - 2*x191 - 2*x193 - x197 - x198 - x199 - x200 - x202 - x203 + 582766378504743432268855081/10528277790060576000000, -24853144753972129044732689/10528277790060576000000, 4106647997386881253198387/2005386245725824000000 - x201, -x201 - 7267185985016541196372271/3509425930020192000000, 30137311627326192217053127/14037703720080768000000, x119 + x124 + 2*x129 + 2*x130 + x131 + 2*x160 + 2*x163 - x167 - x172 + x176 + x180 + x186 + x190 + x192 - 167393986118802382470553/66846208190860800000, x120 + x125 + 2*x127 + 2*x130 + x132 + 2*x157 + 2*x164 - x168 - x173 + x177 + x181 + x183 + x187 + x193 + 18471186351808224848797337/21056555580121152000000, x121 + x126 + 2*x127 + 2*x128 + x133 + 2*x158 + 2*x161 - x169 - x174 + x178 + x182 + x184 + x188 + x194 + 2455002067106392663553777/3008079368588736000000, x122 + x123 + 2*x128 + 2*x129 + x134 + 2*x159 + 2*x162 - x170 - x171 + x175 + x179 + x185 + x189 + x191 - 27041765619415861475962007/7018851860040384000000, -x197 - x199 + 1124194618777486169211931/1169808643340064000000, -x198 - x200 + 2688974097439499562596233/87735648250504800000, -x113 - x114 - x115 - x118 - 2*x119 - 2*x120 - 2*x121 - 2*x122 - 2*x123 - 2*x124 - 2*x125 - 2*x126 - 4*x127 - 4*x128 - 4*x129 - 4*x130 - 2*x131 - 2*x132 - 2*x133 - 2*x134 - x135 - x136 - x137 - x138 - x139 - x140 - x141 - x142 - x143 - x144 - x145 - x146 - x147 - x148 - x149 - x150 - 4*x151 - 4*x152 - 2*x157 - 2*x158 - 2*x159 - 2*x160 - 2*x161 - 2*x162 - 2*x163 - 2*x164 - x165 - x166 - 2*x167 - 2*x168 - 2*x169 - 2*x170 - 2*x171 - 2*x172 - 2*x173 - 2*x174 - 2*x175 - 2*x176 - 2*x177 - 2*x178 - 2*x179 - 2*x180 - 2*x181 - 2*x182 - 2*x183 - 2*x184 - 2*x185 - 2*x186 - 2*x187 - 2*x188 - 2*x189 - 2*x190 - 2*x191 - 2*x192 - 2*x193 - 2*x194 + 24094120956067598957637821/752019842147184000000, x113, x114, x115, x151 - x154 - x156 - 56497279530375275113711853/42113111160242304000000, x152 - x153 - x155 - 92756214793146688220535023/42113111160242304000000, x118, x119, x120, x121, x122, x123, x124, x125, x126, x127, x128, x129, x130, x131, x132, x133, x134, x135, x136, x137, x138, x139, x140, x141, x142, x143, x144, x145, x146, x147, x148, x149, x150, x151, x152, x153, x154, x155, x156, x157, x158, x159, x160, x161, x162, x163, x164, x165, x166, x167, x168, x169, x170, x171, x172, x173, x174, x175, x176, x177, x178, x179, x180, x181, x182, x183, x184, x185, x186, x187, x188, x189, x190, x191, x192, x193, x194, 1852346431848209045979973/105282777900605760000 - x196, x196, x197, x198, x199, x200, x201, x202, x203, 1293058632732080338549/58490432167003200000, -63954424343082186417307/350942593002019200000, 972518265407684337031/263206944751514400000, -4477026894095613901/562408001605800000, -433961676362372527981/4211311116024230400000, -2378638485027753923/7498773354744000000, -1664547861260593189/1124816003211600000, -2888771619615658333/2812040008029000000, -822654652034767/15622444489050000, 1394067727155571/857002669113600000, -193724700491/1785422227320000, 193644819637177/89271111366000000, 85865920907167/33476666762250000, -6727532642923/11902814848800000, 10966168743983/29995093418976000, -308927622553433/53562666819600000, 11540045183/73130894431027200000, -291263071/13712042705817600000)}"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sols = sp.linsolve((sp.Matrix(Ap_array),sp.Matrix(bp_array)),myvars); sols"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "c1659a76",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left( - \\frac{21025310690896414103783342291}{5264138895030288000000}, \\  - \\frac{775159348760990269703359247}{87735648250504800000}, \\  \\frac{3783980408877756001776041}{259957476297792000000}, \\  - \\frac{124822837096765253849051885573}{438678241252524000000}, \\  \\frac{6318600791316477269346343}{179970560513856000000}, \\  \\frac{5677343781809041942707629}{233961728668012800000}, \\  \\frac{5603735832572982531374861}{389936214446688000000}, \\  \\frac{608087230517011462976629079}{21056555580121152000000}, \\  - \\frac{1690603723396487842966226953}{21056555580121152000000}, \\  - \\frac{2453752911417442177423289467}{21056555580121152000000}, \\  \\frac{396860824441889550160649099}{3008079368588736000000}, \\  - \\frac{28951758557641654774576699}{8225217023484825000}, \\  - \\frac{1208618036590724771727470301019}{752019842147184000000}, \\  - \\frac{2050005815209742492885835337}{5264138895030288000000}, \\  - \\frac{6074004870753698602679941397}{1316034723757572000000}, \\  - \\frac{17293567340745128736343483}{2339617286680128000000}, \\  - \\frac{9967921877334091734731059}{802154498290329600}, \\  - \\frac{22381250680490198221750763}{2339617286680128000000}, \\  \\frac{37660957035372776051657}{51420160146816000000}, \\  \\frac{140209800516573882863879}{1559744857786752000000}, \\  \\frac{118395187592597701932106297}{7018851860040384000000}, \\  \\frac{49934704134745083104792569}{3239470089249408000000}, \\  - \\frac{40907453552330906702889577}{21056555580121152000000}, \\  - \\frac{48434353432765879475543347}{14037703720080768000000}, \\  \\frac{100493175082130667319971331}{7018851860040384000000}, \\  \\frac{14421958661249551497312109}{4679234573360256000000}, \\  - \\frac{499921631693359438748793583}{21056555580121152000000}, \\  - \\frac{591723381808583728099825673}{42113111160242304000000}, \\  - \\frac{34331249030109399810581475463}{404933761156176000000}, \\  \\frac{311373439594372577421588059}{42113111160242304000000}, \\  - \\frac{283292495474950590196242290209}{526413889503028800000}, \\  \\frac{820966527709408388603269769}{42113111160242304000000}, \\  - \\frac{24814732612005644419075931}{1619735044624704000000}, \\  - \\frac{76506219520402768685213461}{4211311116024230400000}, \\  - \\frac{504523592175457796076280063}{21056555580121152000000}, \\  - \\frac{439138366247692176257771977}{21056555580121152000000}, \\  - \\frac{85004076835501501130303057}{100269312286291200000}, \\  - \\frac{4523480799755027996506921381}{3509425930020192000000}, \\  \\frac{1704649393075018353199331743}{10528277790060576000000}, \\  \\frac{31407151288514058797090503}{1504039684294368000000}, \\  \\frac{181372036256408270433052153}{97484053611672000000}, \\  \\frac{69426960623479586085361171}{438678241252524000000}, \\  \\frac{3632738612611356417519577}{501346561431456000000}, \\  \\frac{17756729642614719631237199}{7018851860040384000000}, \\  \\frac{7809308361379868435412287}{7018851860040384000000}, \\  \\frac{4344858937599602432784313}{501346561431456000000}, \\  \\frac{378345907503906257466913}{119980373675904000000}, \\  \\frac{327938166650911785683377639}{42113111160242304000000}, \\  \\frac{2345240069187822446819947}{1203231747435494400000}, \\  - \\frac{2530253127740291388783929}{1203231747435494400000}, \\  \\frac{64213521069402390407030837}{4679234573360256000000}, \\  - \\frac{60076913716411309957137121}{42113111160242304000000}, \\  \\frac{91972419008734623631908431}{42113111160242304000000}, \\  \\frac{220940303454703192578438949}{42113111160242304000000}, \\  - \\frac{28131221176914158729598656957}{1052827779006057600000}, \\  \\frac{10759670886407811451175467}{1316034723757572000000}, \\  - \\frac{9670654433790878682261521}{194968107223344000000}, \\  \\frac{6568664772395890983688919}{1504039684294368000000}, \\  \\frac{4089918887005753650640307}{57847680165168000000}, \\  - \\frac{391304893103345694802227919}{10528277790060576000000}, \\  - \\frac{60228723504988608292879381}{779872428893376000000}, \\  - \\frac{46517804816269114630542257}{2339617286680128000000}, \\  \\frac{1792501608307179471500893141}{4211311116024230400000}, \\  - \\frac{2562643822465951898772959}{111410346984768000000}, \\  \\frac{99743337638949117510798139}{2339617286680128000000}, \\  - \\frac{77874728714889089517033007}{7018851860040384000000}, \\  \\frac{12327363318953623188834638387}{21056555580121152000000}, \\  - \\frac{16051108745785519948048603}{467923457336025600000}, \\  - \\frac{134354013527742926867854561}{2632069447515144000000}, \\  \\frac{28179686564533873357501501}{5264138895030288000000}, \\  \\frac{190468473324836374827033769}{10528277790060576000000}, \\  \\frac{63472551110146869334658983}{10528277790060576000000}, \\  \\frac{1755414013383050023926523}{526413889503028800000}, \\  \\frac{26918225339018981322685849}{5264138895030288000000}, \\  - \\frac{1266256489741361416481119}{263206944751514400000}, \\  - \\frac{3602299587263288289207353}{3509425930020192000000}, \\  - \\frac{1766124882991816897360051}{188004960536796000000}, \\  \\frac{8329653291974128124522623}{501346561431456000000}, \\  - \\frac{349256178260586738613178261}{42113111160242304000000}, \\  - \\frac{576828186158173893191973527}{42113111160242304000000}, \\  \\frac{11836299263539972226462893}{4679234573360256000000}, \\  \\frac{812081888145888689089379}{2005386245725824000000}, \\  \\frac{15352502384413187652829633}{25308360072261000000}, \\  \\frac{1507410969773893300536195889}{10528277790060576000000}, \\  - \\frac{290248847007076564710823511}{438678241252524000000}, \\  \\frac{89346495458233875284448289}{501346561431456000000}, \\  - \\frac{289267752647770282692999131}{42113111160242304000000}, \\  - \\frac{20991491500412962231559329}{2005386245725824000000}, \\  - \\frac{458180909353855495122321401}{42113111160242304000000}, \\  \\frac{409708784791239410761622459}{14037703720080768000000}, \\  \\frac{748359190716401019875537}{179970560513856000000}, \\  - \\frac{7685374823519151442703}{802337889808000000}, \\  \\frac{258290347078253213973666271}{21056555580121152000000}, \\  - \\frac{4067240220760043990478323}{421131111602423040000}, \\  \\frac{233204053737763361569283}{467923457336025600000}, \\  - \\frac{602475955877564467491766433}{10528277790060576000000}, \\  \\frac{229094132941971430352365933}{21056555580121152000000}, \\  \\frac{14271865984752071672391613}{350942593002019200000}, \\  \\frac{326547442577039744976329}{62668320178932000000}, \\  - \\frac{9553216903901834656822391}{2632069447515144000000}, \\  \\frac{583208470666217579890828567}{10528277790060576000000}, \\  \\frac{582766378504743432268855081}{10528277790060576000000}, \\  - \\frac{24853144753972129044732689}{10528277790060576000000}, \\  \\frac{4106647997386881253198387}{2005386245725824000000}, \\  - \\frac{7267185985016541196372271}{3509425930020192000000}, \\  \\frac{30137311627326192217053127}{14037703720080768000000}, \\  - \\frac{167393986118802382470553}{66846208190860800000}, \\  \\frac{18471186351808224848797337}{21056555580121152000000}, \\  \\frac{2455002067106392663553777}{3008079368588736000000}, \\  - \\frac{27041765619415861475962007}{7018851860040384000000}, \\  \\frac{1124194618777486169211931}{1169808643340064000000}, \\  \\frac{2688974097439499562596233}{87735648250504800000}, \\  \\frac{24094120956067598957637821}{752019842147184000000}, \\  0, \\  0, \\  0, \\  - \\frac{56497279530375275113711853}{42113111160242304000000}, \\  - \\frac{92756214793146688220535023}{42113111160242304000000}, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  \\frac{1852346431848209045979973}{105282777900605760000}, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  0, \\  \\frac{1293058632732080338549}{58490432167003200000}, \\  - \\frac{63954424343082186417307}{350942593002019200000}, \\  \\frac{972518265407684337031}{263206944751514400000}, \\  - \\frac{4477026894095613901}{562408001605800000}, \\  - \\frac{433961676362372527981}{4211311116024230400000}, \\  - \\frac{2378638485027753923}{7498773354744000000}, \\  - \\frac{1664547861260593189}{1124816003211600000}, \\  - \\frac{2888771619615658333}{2812040008029000000}, \\  - \\frac{822654652034767}{15622444489050000}, \\  \\frac{1394067727155571}{857002669113600000}, \\  - \\frac{193724700491}{1785422227320000}, \\  \\frac{193644819637177}{89271111366000000}, \\  \\frac{85865920907167}{33476666762250000}, \\  - \\frac{6727532642923}{11902814848800000}, \\  \\frac{10966168743983}{29995093418976000}, \\  - \\frac{308927622553433}{53562666819600000}, \\  \\frac{11540045183}{73130894431027200000}, \\  - \\frac{291263071}{13712042705817600000}\\right)$"
      ],
      "text/plain": [
       "(-21025310690896414103783342291/5264138895030288000000, -775159348760990269703359247/87735648250504800000, 3783980408877756001776041/259957476297792000000, -124822837096765253849051885573/438678241252524000000, 6318600791316477269346343/179970560513856000000, 5677343781809041942707629/233961728668012800000, 5603735832572982531374861/389936214446688000000, 608087230517011462976629079/21056555580121152000000, -1690603723396487842966226953/21056555580121152000000, -2453752911417442177423289467/21056555580121152000000, 396860824441889550160649099/3008079368588736000000, -28951758557641654774576699/8225217023484825000, -1208618036590724771727470301019/752019842147184000000, -2050005815209742492885835337/5264138895030288000000, -6074004870753698602679941397/1316034723757572000000, -17293567340745128736343483/2339617286680128000000, -9967921877334091734731059/802154498290329600, -22381250680490198221750763/2339617286680128000000, 37660957035372776051657/51420160146816000000, 140209800516573882863879/1559744857786752000000, 118395187592597701932106297/7018851860040384000000, 49934704134745083104792569/3239470089249408000000, -40907453552330906702889577/21056555580121152000000, -48434353432765879475543347/14037703720080768000000, 100493175082130667319971331/7018851860040384000000, 14421958661249551497312109/4679234573360256000000, -499921631693359438748793583/21056555580121152000000, -591723381808583728099825673/42113111160242304000000, -34331249030109399810581475463/404933761156176000000, 311373439594372577421588059/42113111160242304000000, -283292495474950590196242290209/526413889503028800000, 820966527709408388603269769/42113111160242304000000, -24814732612005644419075931/1619735044624704000000, -76506219520402768685213461/4211311116024230400000, -504523592175457796076280063/21056555580121152000000, -439138366247692176257771977/21056555580121152000000, -85004076835501501130303057/100269312286291200000, -4523480799755027996506921381/3509425930020192000000, 1704649393075018353199331743/10528277790060576000000, 31407151288514058797090503/1504039684294368000000, 181372036256408270433052153/97484053611672000000, 69426960623479586085361171/438678241252524000000, 3632738612611356417519577/501346561431456000000, 17756729642614719631237199/7018851860040384000000, 7809308361379868435412287/7018851860040384000000, 4344858937599602432784313/501346561431456000000, 378345907503906257466913/119980373675904000000, 327938166650911785683377639/42113111160242304000000, 2345240069187822446819947/1203231747435494400000, -2530253127740291388783929/1203231747435494400000, 64213521069402390407030837/4679234573360256000000, -60076913716411309957137121/42113111160242304000000, 91972419008734623631908431/42113111160242304000000, 220940303454703192578438949/42113111160242304000000, -28131221176914158729598656957/1052827779006057600000, 10759670886407811451175467/1316034723757572000000, -9670654433790878682261521/194968107223344000000, 6568664772395890983688919/1504039684294368000000, 4089918887005753650640307/57847680165168000000, -391304893103345694802227919/10528277790060576000000, -60228723504988608292879381/779872428893376000000, -46517804816269114630542257/2339617286680128000000, 1792501608307179471500893141/4211311116024230400000, -2562643822465951898772959/111410346984768000000, 99743337638949117510798139/2339617286680128000000, -77874728714889089517033007/7018851860040384000000, 12327363318953623188834638387/21056555580121152000000, -16051108745785519948048603/467923457336025600000, -134354013527742926867854561/2632069447515144000000, 28179686564533873357501501/5264138895030288000000, 190468473324836374827033769/10528277790060576000000, 63472551110146869334658983/10528277790060576000000, 1755414013383050023926523/526413889503028800000, 26918225339018981322685849/5264138895030288000000, -1266256489741361416481119/263206944751514400000, -3602299587263288289207353/3509425930020192000000, -1766124882991816897360051/188004960536796000000, 8329653291974128124522623/501346561431456000000, -349256178260586738613178261/42113111160242304000000, -576828186158173893191973527/42113111160242304000000, 11836299263539972226462893/4679234573360256000000, 812081888145888689089379/2005386245725824000000, 15352502384413187652829633/25308360072261000000, 1507410969773893300536195889/10528277790060576000000, -290248847007076564710823511/438678241252524000000, 89346495458233875284448289/501346561431456000000, -289267752647770282692999131/42113111160242304000000, -20991491500412962231559329/2005386245725824000000, -458180909353855495122321401/42113111160242304000000, 409708784791239410761622459/14037703720080768000000, 748359190716401019875537/179970560513856000000, -7685374823519151442703/802337889808000000, 258290347078253213973666271/21056555580121152000000, -4067240220760043990478323/421131111602423040000, 233204053737763361569283/467923457336025600000, -602475955877564467491766433/10528277790060576000000, 229094132941971430352365933/21056555580121152000000, 14271865984752071672391613/350942593002019200000, 326547442577039744976329/62668320178932000000, -9553216903901834656822391/2632069447515144000000, 583208470666217579890828567/10528277790060576000000, 582766378504743432268855081/10528277790060576000000, -24853144753972129044732689/10528277790060576000000, 4106647997386881253198387/2005386245725824000000, -7267185985016541196372271/3509425930020192000000, 30137311627326192217053127/14037703720080768000000, -167393986118802382470553/66846208190860800000, 18471186351808224848797337/21056555580121152000000, 2455002067106392663553777/3008079368588736000000, -27041765619415861475962007/7018851860040384000000, 1124194618777486169211931/1169808643340064000000, 2688974097439499562596233/87735648250504800000, 24094120956067598957637821/752019842147184000000, 0, 0, 0, -56497279530375275113711853/42113111160242304000000, -92756214793146688220535023/42113111160242304000000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1852346431848209045979973/105282777900605760000, 0, 0, 0, 0, 0, 0, 0, 0, 1293058632732080338549/58490432167003200000, -63954424343082186417307/350942593002019200000, 972518265407684337031/263206944751514400000, -4477026894095613901/562408001605800000, -433961676362372527981/4211311116024230400000, -2378638485027753923/7498773354744000000, -1664547861260593189/1124816003211600000, -2888771619615658333/2812040008029000000, -822654652034767/15622444489050000, 1394067727155571/857002669113600000, -193724700491/1785422227320000, 193644819637177/89271111366000000, 85865920907167/33476666762250000, -6727532642923/11902814848800000, 10966168743983/29995093418976000, -308927622553433/53562666819600000, 11540045183/73130894431027200000, -291263071/13712042705817600000)"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# substitute free variable by 0\n",
    "sol_cand = list(sols)[0].subs([(thevar, 0) for thevar in myvars]); sol_cand"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4649e8cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "raise Exception(\"stop here.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5be3ead5-cf99-45a7-bf5b-4fa7c436a1bd",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6",
   "language": "sage",
   "name": "sagemath-10.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

